The Spectrum of Thorium from 250 nm to 5500 nm: Ritz Wavelengths and Optimized Energy Levels

We have made precise observations of a thorium-argon hollow cathode lamp emission spectrum in the region between 350 nm and 1175 nm using a high-resolution Fourier transform spectrometer. Our measurements are combined with results from seven previously published thorium line lists (Giacchetti et al. 1974; Zalubas & Corliss 1974; Zalubas 1976; Palmer & Engleman 1983; Engleman et al. 2003; Lovis & Pepe 2007; Kerber et al. 2008) to re-optimize the energy levels of neutral, singly-, and doubly-ionized thorium (Th I, Th II, and Th III). Using the optimized level values, we calculate accurate Ritz wavelengths for 19874 thorium lines between 250 nm and 5500 nm (40000 1/cm to 1800 1/cm). We have also found 102 new thorium energy levels. A systematic analysis of previous measurements in light of our new results allows us to identify and propose corrections for systematic errors in Palmer & Engleman (1983) and typographical errors and incorrect classifications in Kerber et al. (2008). We also found a large scatter in the thorium line list of Lovis & Pepe (2007). We anticipate that our Ritz wavelengths will lead to improved measurement accuracy for current and future spectrographs that make use of thorium-argon or thorium-neon lamps as calibration standards.

==> anc/table1.all.txt <==
   8530.4608      0.0010  1172.26962     0.00014  30      24    Ar I                                         
   8542.1472      0.0012  1170.66585     0.00016  20      16    Th I   15490           5   24032           4     -0.0015
  8567.58213     0.00019  1167.19044     0.00003  32      13    Ar I                                         
   8605.3778      0.0023   1162.0640      0.0003  21      9.    Th I   14032           2   22637           3     -0.0005
   8621.3159      0.0013  1159.91573     0.00017  22      16    Th I   16783           4   25405           4      0.0006
    8632.924       0.005   1158.3560      0.0006  33      5.    Ar I                                         
    8639.572       0.003   1157.4647      0.0004  21      7.    Th I   19588           5   28227           4      -0.001
   8672.9876      0.0016  1153.00522     0.00022  21      12    Th I   23621           8   32294           7      0.0004
    8673.318       0.004   1152.9613      0.0006  22      4.    Th I   22877           5   14204           5      -0.000
    8680.848       0.003   1151.9611      0.0004  21      7.    Th I   14243           1   05563           1      -0.004
    8681.975       0.005   1151.8117      0.0006  21      4.    Th I   18930           3   27612           3      -0.003
   8684.5439      0.0005  1151.47095     0.00006  22      47    Th I   20867           7   29552           6      0.0001
    8700.930       0.003   1149.3024      0.0004  20      7.    Th I   17501           5   08800           4       0.004
  8702.27049     0.00010 1149.125393    0.000014  32      24    Ar I                                         
    8711.634       0.006   1147.8902      0.0008  21      3.    Th I   18809           4   27521           4      -0.007
   8717.8748      0.0007  1147.06854     0.00009  31      37    Ar I                                         
   8719.7816      0.0018  1146.81771     0.00024  24      12    Th I   20522           2   11802           2     -0.0005
  8737.46702     0.00021  1144.49645     0.00003  32      12    Ar I                                         
    8744.330       0.007   1143.5982      0.0009  18      2.    Th I   19227           6   27971           5      -0.002
    8744.530       0.004   1143.5721      0.0006  25      5.    Th I   14243           1   22988           2       0.000
   8746.7358      0.0007  1143.28364     0.00009  22      32    Th I   10526           3   19273           2     -0.0004
   8774.3762      0.0005  1139.68216     0.00006  33      56    Ar I                                         
   8780.1302      0.0014  1138.93527     0.00018  21      14    Th I   15618           3   24399           3     -0.0008
    8781.490       0.005   1138.7589      0.0006  19      4.    Th I   24274           5   15493           4      -0.002
    8781.917       0.004   1138.7036      0.0005  23      5.    Th I   18809           4   27591           5       0.001
    8789.018       0.003   1137.7835      0.0004  19      5.   Th II   12902         3/2   04113         5/2      -0.000
    8801.572       0.004   1136.1606      0.0005  24      5.    Th I   21890           3   13088           3       0.001
  8804.50452     0.00009 1135.782255    0.000012  22      23    Th I   15166           3   06362           2    -0.00010
   8806.6716      0.0005  1135.50278     0.00006  22      44    Th I   19227           6   28034           5      0.0001
   8813.0395      0.0014  1134.68230     0.00018  22      14    Th I   11241           3   20054           2     -0.0012
    8813.712       0.005   1134.5957      0.0007  23      4.    Th I   21902           4   13088           3       0.004
   8822.1172      0.0021   1133.5148      0.0003  19      9.    Th I   22669           3   13847           2     -0.0016
   8823.3786      0.0010  1133.35270     0.00013  22      21    Th I   21903           7   30726           7     -0.0006
    8830.537       0.006   1132.4339      0.0008  25      3.    Th I   26790           4   17959           4       0.005
   8844.1708      0.0010  1130.68825     0.00013  22      21    Th I   22141           3   13297           4     -0.0006
    8844.362       0.007   1130.6637      0.0008  29      3.    Th I   16346           4   07502           3       0.001
   8865.3256      0.0017  1127.99016     0.00022  23      12    Th I   15166           3   24032           4     -0.0004
    8867.881       0.003   1127.6652      0.0004  21      6.    Th I   21890           3   30758           2       0.001
   8879.3659      0.0021   1126.2065      0.0003  20      9.    Th I   17501           5   26380           5     -0.0001
    8880.046       0.004   1126.1203      0.0005  25      6.    Th I   21252           2   30132           2       0.003
    8882.439       0.006   1125.8170      0.0008  20      3.    Th I   26048           4   17166           5       0.001
    8883.688       0.003   1125.6587      0.0004  33      9.   Ar II                                         
    8887.760       0.011   1125.1429      0.0014  70      3.    Ar I                                         
  8902.08036     0.00004 1123.332929    0.000005  22      60    Th I   14465           2   05563           1     0.00000
    8905.828       0.004   1122.8602      0.0005  17      4.    Th I   24769           3   15863           2       0.001
   8921.6836      0.0012  1120.86468     0.00015  21      17    Th I   20522           2   11601           1     -0.0006
   8933.5373      0.0021   1119.3774      0.0003  21      9.    Th I   19516           2   28450           1      0.0014
   8937.3586      0.0005  1118.89882     0.00007  22      39    Th I   16217           2   07280           2     -0.0002
    8942.811       0.005   1118.2166      0.0007  29      4.    Th I   20543           0   11601           1      -0.004
    8956.438       0.005   1116.5153      0.0006  27      5.    Th I   14032           2   22988           2       0.001
   8975.1562      0.0017  1114.18674     0.00021  21      12    Th I   18069           3   27044           3      0.0001
    8979.143       0.005   1113.6921      0.0006  42      6.    Ar I
   8983.6490      0.0006  1113.13343     0.00007  23      35    Th I   13945           3   04961           4      0.0004
   8985.8668      0.0015  1112.85870     0.00019  23      14    Th I   18011           5   26997           6     -0.0006
    8987.095       0.003   1112.7066      0.0004  23      6.    Th I   23306           6   32293           5      -0.001
    8991.340       0.005   1112.1813      0.0006  52      6.    Ar I
   8995.0770      0.0020  1111.71922     0.00025  19      9.    Th I   14206           4   23201           3      0.0040
   9001.3094      0.0012  1110.94948     0.00015  54      27    Th I   24307           2   33309           2      0.0137
   9005.0801      0.0005  1110.48429     0.00007  22      39    Th I   18809           4   09804           5      0.0003
    9007.526       0.005   1110.1828      0.0006  20      4.    Th I   22855           3   13847           2      -0.003
    9014.071       0.003   1109.3767      0.0004  24      6.    Th I   19516           2   28531           2      -0.000
  9023.72064     0.00011 1108.190335    0.000013  33      24    Ar I                                         
   9027.0321      0.0006  1107.78381     0.00007  22      37    Th I   21903           7   30930           6     -0.0003
    9027.906       0.004   1107.6765      0.0005  25      5.    Th I   19503           3   28531           2      -0.002
   9041.5605      0.0014  1106.00377     0.00017  22      15    Th I   22338           3   13297           4     -0.0012
   9043.2151      0.0014  1105.80141     0.00017  22      15    Th I   13945           3   22988           2     -0.0004
  9045.74529     0.00013 1105.492105    0.000016  23      16    Th I   15618           3   24664           3     0.00020
   9050.3932      0.0009  1104.92438     0.00011  23      23    Th I   18930           3   27980           3      0.0006
    9052.911       0.003   1104.6170      0.0004  23      6.    Th I   15618           3   24671           2      -0.000
    9053.043       0.003   1104.6009      0.0004  21      6.    Th I   22141           3   13088           3       0.000
    9056.893       0.004   1104.1315      0.0005  18      4.    Th I   28589           3   19532           4      -0.000
   9058.5125      0.0009  1103.93400     0.00011  22      24    Th I   16346           4   25405           4     -0.0002
    9065.273       0.005   1103.1108      0.0006  23      4.    Th I   19817           1   28882           2      -0.003
   9070.4710      0.0017  1102.47858     0.00021  21      12    Th I   14206           4   23277           5      0.0002
   9074.5730      0.0008  1101.98022     0.00009  22      27    Th I   22163           4   13088           3      0.0006
    9086.937       0.003   1100.4808      0.0003  22      8.    Th I   23049           1   13962           1      -0.002
    9096.516       0.006   1099.3220      0.0007  23      3.    Th I   31194           4   22098           4       0.001
   9101.9631      0.0006  1098.66409     0.00007  22      35    Th I   22399           5   13297           4     -0.0004
   9102.5632      0.0015  1098.59166     0.00018  23      14    Th I   23306           6   14204           5      0.0001
   9119.1902      0.0003  1096.58860     0.00003  22      78    Th I   20922           2   11802           2      0.0002
  9129.31226     0.00015 1095.372764    0.000018  34      17    Ar I                                         
    9131.704       0.003   1095.0859      0.0003  36      9.    Ar I                                         
    9136.233       0.003   1094.5430      0.0004  35      8.    Th I   25690           5   16554           6       0.002
  9136.38947     0.00021  1094.52427     0.00003  23      10   Th II   15349        11/2   06213         9/2    -0.00020
    9136.903       0.006   1094.4627      0.0007  34      4.   Th II   06168         7/2   15305         9/2      -0.005
    9139.176       0.005   1094.1906      0.0006  22      4.    Th I   16783           4   25923           4      -0.001
    9151.885       0.004   1092.6711      0.0005  24      5.    Th I   21738           2   30889           1       0.001
    9152.112       0.003   1092.6439      0.0004  36      8.   Ar II                                         
   9160.3883      0.0022   1091.6568      0.0003  21      9.    Th I   22248           2   13088           3     -0.0001
    9162.280       0.003   1091.4314      0.0004  27      6.    Th I   19516           2   28679           2       0.001
   9170.7988      0.0008  1090.41756     0.00010  22      26    Th I   18809           4   27980           3     -0.0008
    9176.116       0.004   1089.7858      0.0005  20      5.    Th I   19503           3   28679           2      -0.001
   9178.2304      0.0008  1089.53465     0.00010  32      30    Ar I                                         
   9179.9832      0.0011  1089.32661     0.00013  22      19    Th I   18011           5   27191           5      0.0003
    9186.485       0.004   1088.5556      0.0005  21      4.    Th I   10526           3   19713           3      -0.001
  9187.86360     0.00013 1088.392300    0.000016  34      19    Ar I
   9197.1451      0.0006  1087.29393     0.00008  22      33    Th I   17847           2   27044           3      0.0009
    9199.700       0.003   1086.9920      0.0004  20      5.    Th I   25753           5   16554           6       0.005
    9201.691       0.004   1086.7568      0.0005  22      5.    Th I   23049           1   13847           2       0.003
   9203.4606      0.0012  1086.54782     0.00015  24      18    Th I   20214           3   29418           2      0.0001
   9204.6672      0.0014  1086.40538     0.00016  34      19    Ar I                                         
    9207.831       0.005   1086.0321      0.0006  27      4.    Th I   24701           5   15493           4       0.006
   9211.1270      0.0025   1085.6435      0.0003  23      8.    Th I   18011           5   08800           4     -0.0036
   9218.8208      0.0011  1084.73743     0.00013  23      19    Th I   26384           4   17166           5      0.0000
   9227.5244      0.0018  1083.71429     0.00021  22      11    Th I   25180           7   34407           6     -0.0020
   9239.5457      0.0013  1082.30429     0.00015  23      16   Th II   15453         7/2   06213         9/2      0.0001
   9245.1083      0.0016  1081.65310     0.00019  30      15    Th I   12114           2   02869           3      0.0012
  9245.25815     0.00015 1081.635562    0.000018  23      14    Th I   14206           4   04961           4     0.00000
   9245.6806      0.0015  1081.58614     0.00018  30      16   Ar II                                         
   9246.2107      0.0006  1081.52413     0.00007  23      35    Th I   23093           2   13847           2     -0.0004
   9250.4326      0.0016  1081.03052     0.00019  24      13    Th I   22338           3   13088           3     -0.0011
    9250.710       0.004   1080.9981      0.0005  33      5.    Ar I                                         
    9252.850       0.004   1080.7481      0.0004  24      6.    Th I   24274           5   33527           4       0.001
   9253.3682      0.0005  1080.68758     0.00006  23      43    Th I   18053           4   08800           4      0.0000
   9256.5888      0.0005  1080.31157     0.00005  20      44    Th I   15618           3   06362           2      0.0002
  9256.68210     0.00025  1080.30068     0.00003  23      87    Th I   13945           3   23201           3    -0.00050
    9261.823       0.005   1079.7011      0.0006  25      4.   Th II   18973         7/2   09711         7/2       0.007
   9268.4254      0.0015  1078.93192     0.00018  23      14    Th I   20566           4   29835           3      0.0000
   9268.8151      0.0008  1078.88656     0.00009  23      26    Th I   18069           3   08800           4     -0.0008
    9274.678       0.003   1078.2045      0.0004  24      7.    Th I   18069           3   27343           3      0.0026  
   9276.4962      0.0005  1077.99322     0.00006  23      40    Th I   24769           3   15493           4     -0.0001
   9279.6053      0.0004  1077.63204     0.00005  34      59    Ar I                                         
   9280.4111      0.0019  1077.53847     0.00022  22      11    Th I   19817           1   29097           1      0.0004
    9282.172       0.004   1077.3340      0.0004  56      8.    Ar I                                         
   9291.8725      0.0008  1076.20935     0.00009  49      39    Ar I
   9296.0345      0.0003  1075.72751     0.00003  21      79    Th I   15618           3   24915           3      0.0006
   9297.6431      0.0025   1075.5414      0.0003  22      8.    Th I   18930           3   28227           4      0.0014
   9300.2210      0.0024   1075.2433      0.0003  21      8.    Th I   17411           3   08111           4      0.0011
   9300.2701      0.0021  1075.23759     0.00024  21      9.    Th I   17959           4   27260           3     -0.0030 
   9304.6539      0.0024   1074.7310      0.0003  22      9.    Th I   14465           2   23769           1     -0.0004
   9306.8653      0.0016  1074.47563     0.00019  23      13    Th I   21903           7   31210           6      0.0000
    9308.038       0.006   1074.3402      0.0007  24      3.   Th II   10572         9/2   19880         9/2       0.001
   9313.7632      0.0009  1073.67987     0.00011  49      34    Ar I                                         
   9315.1646      0.0004  1073.51834     0.00004  23      61    Th I   22163           4   12847           3      0.0001
  9319.78238     0.00002 1072.986428    0.000002  23      17    Th I   11877           1   02558           0    -0.00000
  9321.09173     0.00017 1072.835703    0.000020  23      12    Th I   20922           2   11601           1    -0.00040
   9322.3912      0.0003  1072.68616     0.00004  24      69   Th II   13468         9/2   04146         7/2     -0.0001
    9323.856       0.003   1072.5177      0.0003  21      7.    Ar I                                         
   9332.0834      0.0011  1071.57208     0.00013  37      24    Ar I                                         
    9340.054       0.003   1070.6576      0.0003  21      7.  Th III   19009           5   28349           6       0.001
   9342.3736      0.0003  1070.39179     0.00004  34      82    Ar I                                         
    9342.922       0.003   1070.3289      0.0003  21      7.    Th I   18930           3   28273           2      -0.003
   9357.7484      0.0005  1068.63314     0.00006  34      51    Ar I
  9359.17759     0.00004 1068.469949    0.000005  35      68    Ar I                                         
   9362.1655      0.0020  1068.12894     0.00022  24      11    Th I   21165           3   11802           2     -0.0001
  9366.37430     0.00002 1067.648984    0.000002  35      45    Ar I
   9370.8299      0.0024   1067.1413      0.0003  23      9.    Th I   07795           4   17166           5      0.0004
  9374.57203     0.00021 1066.715362    0.000024  23      10    Th I   15736           1   06362           2    -0.00000
    9383.142       0.005   1065.7411      0.0006  27      4.    Th I   27084           6   36467           7      -0.001
    9387.401       0.006   1065.2575      0.0007  33      4.    Th I   21165           3   30552           4      -0.005
   9390.1716      0.0021  1064.94327     0.00024  23      10    Th I   17501           5   08111           4      0.0002
    9400.977       0.005   1063.7193      0.0006  27      4.    Ar I
   9404.9052      0.0022   1063.2749      0.0003  20      9.    Th I   23609           5   14204           5      0.0022
   9411.3625      0.0021  1062.54541     0.00024  25      10    Th I   19039           2   28450           1     -0.0005
   9418.0487      0.0005  1061.79107     0.00006  23      42    Th I   18809           4   28227           4     -0.0001
   9419.4859      0.0007  1061.62906     0.00008  23      32    Th I   22508           2   13088           3      0.0005
    9422.532       0.004   1061.2858      0.0005  23      4.    Th I   19227           6   09804           5       0.002
   9426.5248      0.0008  1060.83633     0.00009  24      28    Th I   18069           3   27495           4      0.0013
    9430.190       0.003   1060.4240      0.0003  22      8.    Th I   23306           6   32737           5       0.001
    9430.856       0.003   1060.3492      0.0004  19      6.    Th I   21077           5   30508           5       0.004
    9434.133       0.003   1059.9808      0.0004  21      6.    Th I   20322           5   29756           4       0.001
    9439.083       0.003   1059.4249      0.0003  24      7.    Th I   20522           2   29961           1       0.000
   9442.8735      0.0015  1058.99968     0.00017  23      14    Th I   25306           2   15863           2      0.0002
    9444.725       0.003   1058.7921      0.0003  23      8.    Th I   20566           4   30011           3       0.000
    9447.687       0.004   1058.4601      0.0005  33      5.    Th I   23410           0   13962           1       0.008
   9452.4631      0.0023   1057.9253      0.0003  22      9.    Th I   18069           3   27521           4      0.0011
    9460.667       0.004   1057.0079      0.0004  25      5.    Th I   12114           2   21575           2      -0.004
  9462.35036     0.00005 1056.819883    0.000005  23      48    Th I   13175           4   22637           3     0.00010
  9470.28718     0.00005 1055.934188    0.000006  23      41    Th I   17501           5   26971           4    -0.00000
   9471.7355      0.0005  1055.77273     0.00006  23      42    Th I   16783           4   26255           4      0.0005
    9472.586       0.003   1055.6779      0.0003  23      7.    Th I   25442           3   15970           3      -0.004
   9480.3099      0.0020  1054.81784     0.00022  25      11    Th I   12114           2   21594           3      0.0027     A 
   9480.3099      0.0020  1054.81784     0.00022  25      11    Th I   30517           5   39997           6      0.0028     A 
   9484.2089      0.0003  1054.38420     0.00003  24      81    Th I   18011           5   27495           4      0.0001
    9484.874       0.004   1054.3102      0.0004  26      5.    Th I   29197           2   19713           3      -0.001
    9487.890       0.003   1053.9751      0.0003  22      7.    Th I   24981           3   15493           4      -0.001
   9491.0255      0.0011  1053.62693     0.00012  26      20    Th I   22338           3   12847           3     -0.0003
   9494.0899      0.0006  1053.28684     0.00007  24      37  Th III   11276           5   20770           6      0.0010
   9494.6814      0.0009  1053.22123     0.00010  43      33    Ar I                                         
  9496.07166     0.00013 1053.067032    0.000014  23      17    Th I   17501           5   26997           6    -0.00010
    9496.659       0.003   1053.0019      0.0004  25      6.    Th I   17847           2   27343           3      -0.004
   9497.8292      0.0004  1052.87217     0.00005  23      48    Th I   15166           3   24664           3      0.0001
   9504.7398      0.0009  1052.10666     0.00010  22      22    Th I   20867           7   30372           6      0.0001
  9510.14733     0.00014 1051.508421    0.000016  23      15    Th I   18011           5   27521           4     0.00010
  9515.30850     0.00015 1050.938076    0.000017  36      18    Ar I                                         
   9515.6588      0.0012  1050.89939     0.00014  31      20    Ar I                                         
   9518.8542      0.0007  1050.54661     0.00008  23      31    Th I   23481           1   13962           1      0.0001
  9522.56863     0.00010 1050.136826    0.000011  23      21    Th I   14247           0   23769           1    -0.00010
   9525.1883      0.0021  1049.84802     0.00023  18      9.    Th I   14465           2   23990           2     -0.0015
  9525.88242     0.00009 1049.771513    0.000010  23      24    Th I   14243           1   23769           1     0.00000
  9528.22689     0.00008 1049.513212    0.000009  23      28    Th I   10526           3   20054           2     0.00010
   9532.6159      0.0023   1049.0300      0.0003  23      9.    Th I   18809           4   28342           5     -0.0011
   9536.3081      0.0017  1048.62383     0.00019  24      12   Th II   19248         5/2   09711         7/2     -0.0001
  9541.16087     0.00002 1048.090493    0.000003  35      16    Ar I                                         
  9548.43337     0.00002 1047.292222    0.000002  36      11    Ar I                                         
   9551.0565      0.0007  1047.00459     0.00008  31      35   Ar II                                         
   9557.8660      0.0004  1046.25865     0.00004  23      55    Th I   22855           3   13297           4     -0.0001
   9566.3522      0.0003  1045.33053     0.00003  23      69    Th I   19986           6   29552           6      0.0000
   9576.3736      0.0006  1044.23662     0.00007  22      35    Th I   16346           4   25923           4     -0.0003
   9578.7978      0.0016  1043.97234     0.00017  25      14    Th I   25442           3   15863           2      0.0006
   9580.4214      0.0005  1043.79542     0.00006  23      42    Th I   18011           5   27591           5     -0.0004
   9580.6130      0.0022  1043.77455     0.00024  22      9.    Th I   19516           2   29097           1      0.0008
    9581.329       0.003   1043.6965      0.0003  20      6.    Th I   22669           3   13088           3       0.001
   9585.4047      0.0005  1043.25277     0.00005  23      43   Th II   09585         5/2   00000         3/2      0.0003
    9590.508       0.003   1042.6977      0.0003  22      6.    Th I   22338           3   31929           3       0.001
  9594.68817     0.00021 1042.243356    0.000023  23      10   Th II   11116         7/2   01521         5/2    -0.00000
    9596.259       0.004   1042.0728      0.0005  23      4.    Th I   22399           5   31995           4       0.004
    9596.982       0.003   1041.9942      0.0004  20      6.    Th I   29310           4   19713           3      -0.004
   9600.7573      0.0004  1041.58450     0.00004  23      53    Th I   18930           3   28531           2     -0.0006
   9603.1197      0.0017  1041.32827     0.00019  24      12    Th I   07795           4   17398           3     -0.0003
    9604.905       0.003   1041.1347      0.0004  24      6.    Th I   19817           1   29422           1       0.003
    9608.579       0.004   1040.7366      0.0004  26      5.   Th II   18214         3/2   08605         5/2      -0.005
   9609.9347      0.0021  1040.58980     0.00023  23      10    Th I   20522           2   30132           2      0.0029
   9624.3243      0.0019  1039.03398     0.00020  24      11    Th I   26790           4   17166           5      0.0018
   9633.0005      0.0019  1038.09815     0.00020  23      11    Th I   17411           3   27044           3      0.0033
   9633.6033      0.0020  1038.03319     0.00022  23      10    Th I   23481           1   13847           2     -0.0003
    9634.970       0.004   1037.8860      0.0004  26      6.    Th I   21902           4   31537           3      -0.003
   9641.0008      0.0004  1037.23672     0.00004  23      60    Th I   23603           2   13962           1      0.0000
    9647.108       0.003   1036.5801      0.0003  21      6.    Th I   21890           3   31537           3     -0.0014 
    9649.861       0.003   1036.2843      0.0003  24      7.   Th II   19050         3/2   09400         5/2      -0.003
   9651.5725      0.0006  1036.10060     0.00006  23      38    Th I   21252           2   11601           1     -0.0000
    9658.885       0.003   1035.3162      0.0003  25      7.    Th I   18614           1   28273           2       0.005
  9660.07757     0.00019 1035.188374    0.000020  23      11    Th I   22508           2   12847           3     0.00010
   9662.4226      0.0009  1034.93714     0.00009  23      25    Th I   25526           1   15863           2      0.0005
    9663.018       0.004   1034.8734      0.0004  23      5.    Th I   27061           2   17398           3      -0.002
    9664.527       0.003   1034.7118      0.0003  22      7.    Th I   27084           6   36749           6      -0.002
   9673.2799      0.0011  1033.77552     0.00011  24      20    Th I   23521           3   13847           2      0.0012
  9675.33773     0.00021 1033.555652    0.000023  45      14    Ar I                                         
    9689.745       0.004   1032.0189      0.0004  24      5.    Th I   29744           3   20054           2      -0.004
  9690.18735     0.00021 1031.971791    0.000022  23      10    Th I   17501           5   27191           5     0.00000
   9692.0625      0.0012  1031.77213     0.00013  23      18    Th I   20322           5   30014           4     -0.0008
   9697.4843      0.0015  1031.19528     0.00016  63      23    Ar I                                         
  9698.03328     0.00013 1031.136903    0.000014  23      16    Th I   19986           6   29684           5    -0.00020
   9702.2385      0.0016  1030.68998     0.00017  22      13    Th I   22338           3   32041           2     -0.0004
   9704.9780      0.0006  1030.39904     0.00006  24      36   Th II   13818         7/2   04113         5/2     -0.0008
    9706.200       0.004   1030.2694      0.0004  21      5.    Th I   29419           2   19713           3      -0.001
   9712.6326      0.0004  1029.58698     0.00004  23      56    Th I   23916           4   14204           5     -0.0001
   9716.4628      0.0018  1029.18111     0.00019  24      12   Th II   11576         3/2   01859         3/2     -0.0001
    9719.780       0.004   1028.8299      0.0004  21      5.    Th I   17847           2   27566           2       0.004
  9722.01496     0.00018 1028.593356    0.000019  23      12    Th I   17224           2   07502           3     0.00030
    9726.042       0.003   1028.1675      0.0003  21      7.    Th I   21539           4   31265           3      -0.001
    9726.528       0.003   1028.1161      0.0003  29      7.    Th I   22669           3   32396           2       0.002
   9732.4827      0.0015  1027.48705     0.00016  23      14    Th I   18614           1   28346           1      0.0023
   9733.3067      0.0013  1027.40007     0.00014  24      17    Th I   25703           2   15970           3      0.0016
    9735.811       0.004   1027.1358      0.0004  25      5.    Th I   19948           4   29684           5       0.005
    9736.076       0.004   1027.1079      0.0004  50      8.   Ar II                                         
   9745.6597      0.0004  1026.09781     0.00004  23      51  Th III   08141           4   17887           5     -0.0003
  9746.41788     0.00007 1026.017982    0.000008  23      29    Th I   14243           1   23990           2     0.00000
   9748.1173      0.0010  1025.83912     0.00011  22      20    Th I   15166           3   24915           3     -0.0007
   9749.5933      0.0010  1025.68381     0.00010  36      28    Ar I                                         
   9752.7785      0.0003  1025.34882     0.00003  23      68    Th I   18809           4   28562           4      0.0000
  9755.75016     0.00019 1025.036500    0.000020  23      11    Th I   23603           2   13847           2    -0.00010
   9755.8933      0.0022  1025.02146     0.00023  40      13   Th II   17771        11/2   27526         9/2      0.0080
   9761.2575      0.0015  1024.45817     0.00016  25      15    Th I   23306           6   33068           6     -0.0004
    9761.549       0.004   1024.4276      0.0004  26      5.   Th II   23012         3/2   13250         5/2      -0.001
  9766.73799     0.00022 1023.883308    0.000023  23      97    Th I   22855           3   13088           3    -0.00010
    9772.939       0.003   1023.2336      0.0003  24      6.    Th I   28347           2   18574           1       0.002
   9778.5550      0.0007  1022.64599     0.00007  22      30    Th I   23741           1   13962           1      0.0002
   9781.0973      0.0025   1022.3802      0.0003  29      9.   Ar II                                         
    9782.648       0.004   1022.2181      0.0004  29      6.   Th II   24132         3/2   14349         1/2       0.001
  9783.55578     0.00011 1022.123268    0.000011  23      20    Th I   19588           5   09804           5     0.00010
    9787.160       0.003   1021.7469      0.0003  26      8.    Th I   26953           5   17166           5       0.003
   9787.3800      0.0021  1021.72390     0.00022  19      9.    Th I   21539           4   31326           4     -0.0023
   9790.1652      0.0009  1021.43322     0.00010  23      23    Th I   23752           2   13962           1     -0.0007
   9806.1378      0.0025   1019.7695      0.0003  22      8.    Th I   21165           3   30971           4     -0.0006
   9812.3796      0.0004  1019.12078     0.00004  23      53    Th I   21903           7   31715           6     -0.0002
   9816.1149      0.0009  1018.73298     0.00009  24      24    Th I   23113           4   13297           4      0.0004
   9819.9197      0.0007  1018.33827     0.00007  24      30    Th I   17224           2   27044           3      0.0004
  9821.92015     0.00011 1018.130859    0.000012  23      19    Th I   22669           3   12847           3     0.00010
  9825.30975     0.00015 1017.779618    0.000015  23      14    Th I   14206           4   24032           4     0.00020
    9830.822       0.003   1017.2089      0.0003  21      7.    Th I   28932           4   38763           5     -0.0027     A 
    9830.822       0.003   1017.2089      0.0003  21      7.   Th II   10855         7/2   20686         5/2     -0.0014     A 
   9836.5518      0.0005  1016.61641     0.00005  37      53    Ar I                                         
  9855.08606     0.00017 1014.704483    0.000017  23      12    Th I   16217           2   06362           2    -0.00000
  9857.87284     0.00004 1014.417630    0.000005  23      52    Th I   13175           4   23032           4    -0.00000
  9858.81189     0.00016 1014.321006    0.000016  22      13    Th I   20867           7   30726           7    -0.00000
   9861.7736      0.0011  1014.01639     0.00012  25      19    Th I   27260           3   17398           3      0.0008
  9865.49052     0.00009 1013.634343    0.000009  23      25   Th II   11725         1/2   01859         3/2    -0.00000
   9867.6314      0.0015  1013.41442     0.00015  23      14    Th I   27266           4   17398           3     -0.0000
    9871.355       0.004   1013.0321      0.0004  26      6.    Th I   22141           3   32012           4       0.002
    9872.322       0.003   1012.9329      0.0003  19      5.    Th I   21902           4   31774           3      -0.002
    9878.073       0.003   1012.3432      0.0003  23      6.    Th I   31523           3   21645           4      -0.003
   9880.6783      0.0006  1012.07627     0.00006  23      36    Th I   24084           6   14204           5      0.0003
   9886.6540      0.0017  1011.46455     0.00017  24      13    Th I   19948           4   29835           3      0.0000
   9886.9241      0.0014  1011.43692     0.00015  37      19   Ar II                                         
    9892.846       0.003   1010.8315      0.0003  21      6.    Th I   27852           5   17959           4      -0.000
   9893.3045      0.0015  1010.78462     0.00015  25      15    Th I   23741           1   13847           2      0.0002
    9894.062       0.003   1010.7072      0.0003  30      8.    Th I   16217           2   26111           1       0.005
    9895.167       0.005   1010.5944      0.0005  25      4.    Th I   26723           6   36618           7      -0.001
   9895.7559      0.0019  1010.53422     0.00019  24      11    Th I   19039           2   28934           3      0.0011
   9899.6293      0.0024  1010.13884     0.00025  23      8.    Th I   22141           3   32041           2      0.0001
    9900.767       0.003   1010.0228      0.0003  20      6.    Th I   19948           4   29849           4      -0.001
  9908.93678     0.00003 1009.190009    0.000003  23      10    Th I   17411           3   07502           3    -0.00000
   9911.6199      0.0008  1008.91681     0.00008  24      29    Th I   18069           3   27980           3     -0.0004
  9914.19353     0.00007 1008.654912    0.000007  23      32    Th I   19227           6   29141           5    -0.00000
  9915.08480     0.00023 1008.564243    0.000023  23      94    Th I   15490           5   25405           4     0.00030
   9915.2516      0.0015  1008.54728     0.00016  17      12    Th I   19503           3   29418           2      0.0047
   9916.7112      0.0018  1008.39883     0.00019  21      11    Th I   18614           1   28531           2     -0.0019
   9918.3683      0.0011  1008.23035     0.00011  24      20    Th I   27084           6   17166           5      0.0003
   9918.9944      0.0023  1008.16671     0.00023  21      9.    Th I   27317           3   17398           3     -0.0009
   9928.7748      0.0005  1007.17361     0.00005  36      53    Ar I                                         
    9938.686       0.005   1006.1692      0.0005  34      5.    Th I   28513           2   18574           1      -0.002
   9941.3795      0.0011  1005.89662     0.00011  24      19    Th I   20566           4   30508           5     -0.0010
    9941.756       0.005   1005.8586      0.0005  25      4.    Th I   33297           2   23355           3       0.003
   9942.6118      0.0017  1005.77195     0.00017  22      12    Th I   18053           4   08111           4     -0.0015
  9945.50205     0.00012 1005.479658    0.000013  46      24    Ar I                                         
   9949.4652      0.0005  1005.07914     0.00005  23      45    Th I   25442           3   15493           4     -0.0008
   9952.1640      0.0009  1004.80659     0.00009  24      25    Th I   18930           3   28882           2     -0.0001
  9958.06102     0.00003 1004.211560    0.000003  23      85    Th I   18069           3   08111           4    -0.00000
   9958.3208      0.0006  1004.18536     0.00006  22      35    Th I   14032           2   23990           2     -0.0054
   9960.2870      0.0012  1003.98713     0.00012  21      17    Th I   18011           5   27971           5     -0.0014
   9964.1574      0.0006  1003.59716     0.00006  23      38    Th I   19588           5   29552           6      0.0002
    9964.415       0.004   1003.5712      0.0004  24      5.    Th I   25336           6   35300           5      -0.002
   9967.7103      0.0013  1003.23943     0.00013  50      23    Ar I                                         
   9967.8138      0.0022  1003.22901     0.00022  25      10    Th I   20922           2   30889           1      0.0020
    9975.036       0.006   1002.5027      0.0006  48      5.   Ar II                                         
   9985.8795      0.0007  1001.41405     0.00007  24      29    Th I   20566           4   30552           4     -0.0013
   9998.3001      0.0007  1000.17002     0.00007  23      33    Th I   24202           4   14204           5      0.0003
   9998.7511      0.0016  1000.12491     0.00016  22      13    Th I   24850           6   34849           5      0.0008
  10003.3959      0.0010   999.66052     0.00010  30      25   Ar II
   10003.896       0.003    999.6106      0.0003  26      7.    Th I   14206           4   24210           4       0.003
  10004.6143      0.0009   999.53879     0.00009  24      25    Th I   18930           3   28934           3     -0.0006
  10007.3304      0.0011   999.26749     0.00011  23      20    Th I   22855           3   12847           3      0.0003
 10009.63659     0.00004  999.037268    0.000004  23      64    Th I   18809           4   08800           4     0.00000
 10012.22795     0.00007  998.778698    0.000007  23      30    Th I   16783           4   26796           3    -0.00010
   10019.476       0.004    998.0562      0.0004  33      6.   Ar II                                         
  10022.6279      0.0003   997.74232     0.00003  23      81    Th I   18011           5   28034           5      0.0001
   10024.235       0.004    997.5824      0.0004  23      5.    Th I   31599           2   21575           2      -0.001
 10026.87646     0.00012  997.319558    0.000012  22      18    Th I   13175           4   23201           3    -0.00020
  10030.3167      0.0021   996.97749     0.00020  39      13   Ar II                                         
  10033.8926      0.0004   996.62219     0.00004  23      60    Th I   16346           4   26380           5      0.0003
  10039.3691      0.0019   996.07853     0.00019  20      10    Th I   21890           3   31929           3      0.0002
   10044.665       0.003    995.5534      0.0003  42      9.   Ar II                                         
  10045.1036      0.0003   995.50989     0.00003  23      75    Th I   13945           3   23990           2     -0.0006
  10045.6316      0.0009   995.45757     0.00009  35      28    Ar I
   10046.397       0.004    995.3818      0.0004  37      6.   Ar II                                         
  10048.3535      0.0016   995.18792     0.00016  35      16   Ar II                                         
  10050.4481      0.0021   994.98051     0.00021  22      10    Th I   20322           5   30372           6     -0.0014
 10054.50518     0.00022  994.579029    0.000022  23      98   Th II   11576         3/2   01521         5/2     0.00010
   10057.643       0.005    994.2687      0.0005  23      4.    Th I   26723           6   36781           5     -0.0010 
  10058.7843      0.0018   994.15593     0.00018  25      12    Th I   22399           5   32458           4      0.0014
  10062.4649      0.0005   993.79229     0.00005  23      43    Th I   20867           7   30930           6     -0.0002
  10064.9235      0.0022   993.54953     0.00022  24      10    Th I   18614           1   28679           2      0.0020
  10067.6890      0.0007   993.27661     0.00007  25      32    Th I   18382           0   28450           1     -0.0007
  10067.9268      0.0007   993.25315     0.00007  23      31    Th I   21668           1   11601           1      0.0001
  10070.4468      0.0006   993.00460     0.00006  23      35    Th I   24274           5   14204           5      0.0002
   10074.522       0.003    992.6029      0.0003  29      8.    Th I   17354           1   07280           2       0.007
   10078.439       0.004    992.2172      0.0004  27      5.    Th I   38306           4   28227           4      -0.002
  10081.7845      0.0017   991.88789     0.00017  32      15   Ar II                                         
  10081.8236      0.0017   991.88405     0.00016  32      15    Th I   25575           4   15493           4     -0.0021
  10084.3658      0.0020   991.63400     0.00019  23      11    Th I   17411           3   27495           4      0.0011
  10085.8132      0.0015   991.49169     0.00015  25      14    Th I   22877           5   32963           5     -0.0001
 10086.91923     0.00021  991.382975    0.000021  23      10    Th I   13945           3   24032           4     0.00010
  10087.1993      0.0011   991.35545     0.00011  25      19    Th I   21890           3   11802           2     -0.0008
  10087.9753      0.0003   991.27920     0.00003  23      78  Th III   05060           3   15148           4     -0.0003
  10090.6270      0.0008   991.01870     0.00008  23      26    Th I   17501           5   27591           5      0.0008
  10091.1592      0.0021   990.96643     0.00021  22      9.    Th I   26645           5   16554           6     -0.0041
  10091.7256      0.0018   990.91081     0.00018  37      15   Ar II                                         
  10092.2396      0.0015   990.86035     0.00015  35      17   Ar II                                         
   10093.379       0.004    990.7485      0.0004  24      5.    Th I   21902           4   31995           4      -0.002
  10095.8381      0.0003   990.50716     0.00003  23      68    Th I   19588           5   29684           5     -0.0003
  10099.9207      0.0011   990.10679     0.00010  22      19    Th I   27266           4   17166           5     -0.0013
  10102.2746      0.0003   989.87608     0.00003  23      73    Th I   13175           4   23277           5      0.0002
   10117.880       0.003    988.3494      0.0003  26      8.   Th II   06700         9/2   16818         7/2       0.001
   10120.196       0.003    988.1231      0.0003  19      6.   Th II   17121         3/2   07001         3/2      -0.003
  10125.0218      0.0003   987.65220     0.00003  24      65    Th I   18809           4   28934           3     -0.0001
  10126.2378      0.0018   987.53360     0.00018  21      11    Th I   22669           3   32796           3      0.0002
  10126.8888      0.0009   987.47012     0.00009  23      24    Th I   26096           3   15970           3     -0.0003
  10130.0437      0.0007   987.16257     0.00007  22      30    Th I   18930           3   08800           4      0.0001
  10131.1010      0.0005   987.05955     0.00005  23      39    Th I   17411           3   07280           2     -0.0001
  10133.6090      0.0014   986.81526     0.00013  24      15    Th I   17847           2   27980           3      0.0006
  10134.4824      0.0011   986.73022     0.00010  24      20   Th II   20989         9/2   10855         7/2     -0.0005
   10135.004       0.003    986.6795      0.0003  28      7.    Th I   31780           3   21645           4       0.001
 10143.58887     0.00019  985.844372    0.000019  23      11    Th I   19948           4   09804           5     0.00020
  10145.3168      0.0013   985.67646     0.00013  38      21   Ar II                                         
  10150.0604      0.0017   985.21581     0.00016  47      18   Ar II                                         
  10153.9498      0.0018   984.83843     0.00018  25      12    Th I   29686           3   19532           4     -0.0017
  10158.8723      0.0014   984.36123     0.00013  22      15    Th I   18069           3   28227           4      0.0028
   10161.878       0.003    984.0700      0.0003  32      8.    Th I   21165           3   31326           4       0.002
 10166.61156     0.00002  983.611889    0.000002  23      43    Th I   14032           2   03865           1    -0.00000
  10168.4289      0.0006   983.43610     0.00006  15      29    Th I   29881           4   19713           3      0.0034
  10169.4341      0.0011   983.33889     0.00011  13      15    Th I   26723           6   16554           6      0.0078
 10173.82654     0.00002  982.914340    0.000002  23      32    Th I   15736           1   05563           1     0.00000
   10180.268       0.003    982.2924      0.0003  15      6.    Th I   13175           4   23355           3       0.009
  10181.3608      0.0009   982.18698     0.00009  22      23    Th I   09804           5   19986           6      0.0002 
  10185.7389      0.0011   981.76481     0.00011  18      17    Th I   20322           5   30508           5      0.0003
  10186.2931      0.0016   981.71139     0.00016  42      17   Ar II                                         
 10188.08451     0.00002  981.538776    0.000002  23      14    Th I   08243           2   18431           3    -0.00000
  10197.4439      0.0014   980.63791     0.00014  36      18   Ar II                                         
   10199.181       0.004    980.4709      0.0004  36      7.   Ar II                                         
  10199.5095      0.0024   980.43930     0.00023  19      8.    Th I   14465           2   24664           3      0.0017
  10200.9071      0.0018   980.30497     0.00017  26      12    Th I   29733           5   19532           4      0.0006
  10204.1519      0.0013   979.99325     0.00012  21      15    Th I   18069           3   28273           2     -0.0009
 10205.24194     0.00008  979.888577    0.000007  23      29    Th I   15166           3   04961           4     0.00020
   10208.331       0.005    979.5920      0.0005  49      5.   Ar II                                         
  10212.2144      0.0007   979.21955     0.00006  24      33    Th I   17354           1   27566           2     -0.0007
  10216.5512      0.0009   978.80389     0.00009  19      21    Th I   18011           5   28227           4     -0.0036
 10217.44121     0.00002  978.718624    0.000002  41      14    Ar I                                         
   10218.914       0.003    978.5776      0.0003  63      13   Ar II                                         
  10222.7171      0.0014   978.21351     0.00013  21      14    Th I   23609           5   33831           4     -0.0005
  10233.0968      0.0010   977.22129     0.00010  22      20    Th I   26096           3   15863           2      0.0002
   10238.256       0.003   976.72886     0.00025  27      9.    Th I   15166           3   25405           4      -0.006
  10244.5223      0.0014   976.13141     0.00013  36      20   Ar II                                         
  10246.0119      0.0012   975.98950     0.00011  21      17    Th I   23093           2   12847           3     -0.0004
  10247.1453      0.0020   975.88154     0.00019  45      14   Ar II                                         
  10249.8231      0.0006   975.62660     0.00006  22      35    Th I   21077           5   31326           4      0.0004
  10253.4497      0.0017   975.28152     0.00016  19      11   Ar II                                         
 10257.32021     0.00002  974.913505    0.000002  23      38    Th I   13945           3   03687           2     0.00000
 10260.37505     0.00016  974.623243    0.000016  24      13    Th I   16783           4   27044           3     0.00050
  10264.3673      0.0020   974.24417     0.00019  27      11   Ar II                                         
  10265.5781      0.0011   974.12926     0.00011  19      17    Th I   23113           4   12847           3     -0.0004
  10268.1187      0.0012   973.88823     0.00012  22      17    Th I   18614           1   28882           2     -0.0006
   10272.215       0.003    973.4998      0.0003  23      7.    Th I   21890           3   32162           2       0.001
  10286.8418      0.0006   972.11566     0.00006  23      33    Th I   12114           2   22401           1      0.0000
  10289.3305      0.0009   971.88053     0.00008  24      25    Th I   18069           3   28358           3      0.0005
 10304.03840     0.00023  970.493277    0.000021  22      94    Th I   15618           3   25923           4    -0.00050
   10304.774       0.003    970.4240      0.0003  36      9.    Th I   18053           4   28358           3      -0.004
 10305.85419     0.00002  970.322286    0.000002  23      20    Th I   13175           4   02869           3     0.00000
  10311.7347      0.0005   969.76894     0.00005  22      43    Th I   23609           5   13297           4      0.0001
  10321.6932      0.0010   968.83329     0.00009  23      22  Th III   04826           3   15148           4      0.0000
  10322.6258      0.0024   968.74577     0.00023  27      9.    Th I   24084           6   34407           6     -0.0023
  10331.1229      0.0004   967.94899     0.00004  22      54    Th I   18011           5   28342           5     -0.0001
  10331.9065      0.0007   967.87558     0.00007  22      28    Th I   19503           3   29835           3      0.0009
  10333.3061      0.0004   967.74449     0.00003  24      59    Th I   11241           3   21575           2     -0.0006
  10337.5755      0.0020   967.34481     0.00019  23      10    Th I   20214           3   30552           4      0.0008
 10344.09819     0.00003  966.734829    0.000002  23      11    Th I   14032           2   03687           2     0.00000
  10345.2313      0.0008   966.62895     0.00007  17      24    Th I   24307           2   13962           1      0.0040
 10351.50061     0.00002  966.043512    0.000002  45      41    Ar I
  10352.9402      0.0004   965.90918     0.00004  19      48    Th I   11241           3   21594           3     -0.0027
  10367.0298      0.0008   964.59644     0.00008  26      28   Ar II
  10367.9358      0.0006   964.51215     0.00005  25      38   Th II   18973         7/2   08605         5/2      0.0002
 10378.51999     0.00003  963.528520    0.000002  23      11    Th I   14243           1   03865           1     0.00000
  10380.5701      0.0012   963.33823     0.00011  23      18    Th I   14247           0   24627           1      0.0028
 10381.83364     0.00004  963.220983    0.000003  23      65    Th I   14247           0   03865           1    -0.00000
  10383.8815      0.0016   963.03102     0.00015  24      14    Th I   14243           1   24627           1      0.0005
  10386.5480      0.0004   962.78378     0.00004  23      57    Th I   19986           6   30372           6     -0.0000
   10389.925       0.003    962.4708      0.0003  42      10   Ar II                                         
  10391.0850      0.0004   962.36341     0.00004  23      54    Th I   21903           7   32294           7     -0.0003
   10392.615       0.003    962.2218      0.0003  39      8.   Ar II                                         
  10393.0058      0.0014   962.18555     0.00013  20      14    Th I   26363           2   15970           3     -0.0001
 10398.98036     0.00024  961.632742    0.000022  24      93   Th II   14545         5/2   04146         7/2     0.00020
  10399.0257      0.0007   961.62855     0.00007  17      26    Th I   26953           5   16554           6      0.0067
  10404.1266      0.0010   961.15708     0.00009  23      22    Th I   11241           3   21645           4     -0.0006
  10404.6132      0.0004   961.11214     0.00004  23      52    Th I   20566           4   30971           4      0.0005
   10405.646       0.005    961.0167      0.0005  32      5.   Th II   26647        13/2   37053        11/2       0.003
  10407.5164      0.0025   960.84403     0.00023  22      8.    Th I   16783           4   27191           5      0.0002
  10411.7196      0.0017   960.45613     0.00015  41      17   Ar II                                         
  10418.8137      0.0004   959.80217     0.00004  23      56    Th I   24381           2   13962           1      0.0002
  10424.2969      0.0011   959.29731     0.00010  22      19    Th I   21738           2   32162           2     -0.0000
   10425.970       0.004    959.1434      0.0004  27      5.    Th I   19588           5   30014           4       0.003
  10427.9031      0.0007   958.96557     0.00007  24      31    Th I   14243           1   24671           2      0.0010
  10432.1983      0.0009   958.57073     0.00008  23      24   Th II   14545         5/2   04113         5/2      0.0004
 10432.48795     0.00015  958.544122    0.000014  23      14    Th I   23521           3   13088           3     0.00000
  10438.4418      0.0010   957.99739     0.00009  24      21   Th II   09720         7/2   20158         5/2      0.0000
  10444.8174      0.0021   957.41262     0.00019  22      9.    Th I   19516           2   29961           1      0.0006
  10446.0176      0.0018   957.30262     0.00017  22      11    Th I   22248           2   11802           2      0.0005
  10448.8264      0.0005   957.04528     0.00005  23      42    Th I   11197           5   21645           4      0.0000
  10449.4265      0.0011   956.99032     0.00010  23      20    Th I   16346           4   26796           3      0.0010
  10451.3069      0.0017   956.81814     0.00016  23      12    Th I   23113           4   33564           3      0.0009
 10456.02133     0.00004  956.386726    0.000003  23      65    Th I   08243           2   18699           2    -0.00000
  10463.9658      0.0006   955.66062     0.00005  24      37    Th I   20566           4   31030           5     -0.0012
   10464.355       0.004    955.6251      0.0003  27      6.   Ar II                                         
  10470.4927      0.0006   955.06489     0.00006  24      35    Th I   17501           5   27971           5     -0.0001
   10478.582       0.005    954.3276      0.0004  52      6.   Ar II                                         
  10483.2551      0.0013   953.90219     0.00012  23      16    Th I   18614           1   29097           1      0.0006
   10484.084       0.005    953.8267      0.0004  51      7.   Ar II                                         
   10507.066       0.003    951.7404      0.0003  22      7.    Th I   42709           5   32201           5      -0.000
  10511.3149      0.0020   951.35576     0.00018  25      11    Th I   17847           2   28358           3     -0.0031
  10514.9589      0.0005   951.02606     0.00004  22      42    Th I   23603           2   13088           3     -0.0006
 10517.45911     0.00005  950.799989    0.000004  23      47    Th I   20322           5   09804           5    -0.00010
   10518.761       0.003   950.68229     0.00024  21      7.  Th III   15453           3   25972           4      -0.000
  10523.0986      0.0004   950.29044     0.00004  29      60    Th I   12114           2   22637           3      0.0012
 10526.54442     0.00002  949.979367    0.000002  23      32    Th I   10526           3   00000           2     0.00000
 10528.41899     0.00002  949.810224    0.000002  23      21    Th I   15490           5   04961           4    -0.00000
  10537.9320      0.0003   948.95280     0.00003  22      69    Th I   26508           3   15970           3     -0.0004
  10543.0809      0.0007   948.48935     0.00007  19      27    Th I   20214           3   30758           2     -0.0009
  10543.1285      0.0012   948.48507     0.00011  21      16    Th I   26036           3   15493           4     -0.0013
  10547.4897      0.0014   948.09289     0.00012  52      23    Ar I                                         
 10551.33022     0.00002  947.747800    0.000002  23      25    Th I   18053           4   07502           3     0.00000
 10556.00656     0.00003  947.327944    0.000003  23      95    Th I   14243           1   03687           2     0.00000
 10559.89394     0.00004  946.979208    0.000003  23      67    Th I   16783           4   27343           3     0.00000
 10566.57516     0.00014  946.380435    0.000012  22      15    Th I   23655           4   13088           3    -0.00250
 10566.77796     0.00002  946.362272    0.000002  23      13    Th I   18069           3   07502           3     0.00000
 10566.95167     0.00017  946.346715    0.000015  16      10    Th I   17847           2   07280           2    -0.00260
  10568.9729      0.0004   946.16573     0.00004  51      76  
  10569.4599      0.0022   946.12214     0.00019  29      11    Th I   17411           3   27980           3     -0.0015
  10573.2883      0.0005   945.77957     0.00004  23      44    Th I   24421           3   13847           2      0.0000
  10578.5941      0.0015   945.30520     0.00014  23      14    Th I   16217           2   26796           3      0.0011
   10582.482       0.003    944.9579      0.0003  23      7.    Th I   29157           1   18574           1       0.001
  10593.8928      0.0006   943.94008     0.00005  23      36    Th I   22396           1   11802           2      0.0002
  10598.9799      0.0007   943.48702     0.00006  22      32   Th II   20310         5/2   09711         7/2     -0.0003
 10599.74817     0.00005  943.418640    0.000004  23      46    Th I   14465           2   03865           1     0.00010
  10600.5198      0.0018   943.34996     0.00016  16      10    Th I   27674           2   17073           1      0.0038
   10610.193       0.004    942.4899      0.0004  29      5.    Th I   18069           3   28679           2      -0.001
  10612.1022      0.0011   942.32036     0.00010  22      19    Th I   24838           1   14226           0      0.0010
  10612.2552      0.0025   942.30678     0.00022  44      12   Ar II                                         
  10615.6673      0.0019   942.00390     0.00017  26      12    Th I   19516           2   30132           2      0.0015
  10619.4642      0.0004   941.66710     0.00004  22      51    Th I   23916           4   13297           4     -0.0001
   10619.929       0.003   941.62587     0.00024  28      9.    Th I   25180           7   35799           6      -0.000
   10623.288       0.003   941.32813     0.00023  14      6.    Th I   29197           2   18574           1      -0.008
 10624.81352     0.00010  941.192990    0.000009  23      22    Th I   16346           4   26971           4     0.00000
  10627.5905      0.0018   940.94706     0.00016  16      10    Th I   30160           4   19532           4      0.0027
 10636.41129     0.00002  940.166728    0.000002  23      59    Th I   07795           4   18431           3    -0.00000
  10644.1430      0.0014   939.48381     0.00012  17      13    Th I   26508           3   15863           2      0.0031
 10646.04328     0.00021  939.316114    0.000019  23      10    Th I   24850           6   14204           5    -0.00010
 10647.91938     0.00014  939.150612    0.000012  23      15    Th I   11601           1   22248           2      0.0002 
  10653.4022      0.0014   938.66727     0.00013  19      13    Th I   24880           1   14226           0      0.0021
 10654.34050     0.00004  938.584608    0.000004  23      53    Th I   16217           2   05563           1    -0.00000
  10657.3298      0.0018   938.32135     0.00016  20      11    Th I   15618           3   04961           4      0.0040
   10658.367       0.003    938.2301      0.0003  26      7.    Th I   21738           2   32396           2       0.002
  10659.7201      0.0017   938.11094     0.00015  24      12  Th III   10180           2   20840           3     -0.0025
   10673.082       0.003   936.93652     0.00022  20      8.    Th I   23521           3   12847           3       0.002
   10677.815       0.003   936.52120     0.00024  22      7.   Th II   09202         7/2   19880         9/2       0.001
  10679.7025      0.0011   936.35567     0.00010  22      18   Th II   20080         7/2   09400         5/2     -0.0011
  10683.9694      0.0024   935.98172     0.00021  23      9.    Th I   17847           2   28531           2     -0.0043
  10685.4078      0.0015   935.85572     0.00013  23      14    Th I   18614           1   29299           0      0.0002
 10687.42979     0.00002  935.678661    0.000002  40      47    Ar I                                         
   10693.110       0.003    935.1816      0.0003  18      6.   Th II   16906         7/2   06213         9/2       0.001
  10698.8817      0.0008   934.67713     0.00007  22      28    Th I   18809           4   08111           4     -0.0001
  10699.0122      0.0012   934.66573     0.00011  20      16    Th I   20566           4   31265           3     -0.0000
 10702.89373     0.00007  934.326758    0.000006  23      32    Th I   19503           3   08800           4    -0.00000
   10705.115       0.004    934.1329      0.0004  20      4.    Th I   22508           2   11802           2       0.001
  10708.1014      0.0007   933.87237     0.00006  22      31    Th I   14206           4   24915           3     -0.0002
  10718.3385      0.0025   932.98042     0.00021  21      8.    Th I   23113           4   33831           4      0.0007
   10719.423       0.003    932.8860      0.0003  20      7.    Th I   13945           3   24664           3       0.001
   10723.172       0.003   932.55989     0.00024  24      8.    Th I   20522           2   31245           2      -0.001
  10726.5895      0.0013   932.26276     0.00011  24      17    Th I   13945           3   24671           2      0.0011
   10726.758       0.003   932.24809     0.00023  26      8.    Th I   17501           5   28227           4      -0.001
 10729.28483     0.00020  932.028570    0.000017  23      10    Th I   10414           4   21143           5    -0.00020
  10737.6807      0.0004   931.29981     0.00003  23      54    Th I   16783           4   27521           4      0.0002
 10740.62019     0.00012  931.044932    0.000011  23      17    Th I   19986           6   30726           7    -0.00010
  10749.7248      0.0009   930.25637     0.00008  25      24    Th I   20214           3   30964           3      0.0008
  10755.5513      0.0005   929.75243     0.00005  23      40    Th I   23603           2   12847           3     -0.0002
 10759.53624     0.00006  929.408088    0.000006  39      46    Ar I                                         
 10761.81727     0.00003  929.211094    0.000003  23      91    Th I   20566           4   09804           5     0.00000
  10764.1153      0.0014   929.01272     0.00012  22      15    Th I   24084           6   34849           5     -0.0004
   10773.246       0.004    928.2254      0.0003  33      6.   Ar II                                         
 10777.23467     0.00004  927.881809    0.000003  23      67    Th I   14465           2   03687           2    -0.00000
  10783.1548      0.0009   927.37239     0.00008  24      25    Th I   10783           2   00000           2     -0.0005
  10784.3527      0.0003  927.269373    0.000022  23      83    Th I   19588           5   30372           6     -0.0003
  10787.2146      0.0010   927.02337     0.00008  24      22   Th II   07331         5/2   18118         3/2     -0.0016
  10787.9272      0.0009   926.96213     0.00008  32      29   Th II   19248         5/2   08460         3/2      0.0101
 10788.11266     0.00009  926.946197    0.000008  23      25    Th I   19588           5   08800           4     0.00010
 10788.94235     0.00002  926.874913    0.000002  23      13    Th I   18069           3   07280           2     0.00000
  10791.8835      0.0010   926.62231     0.00009  21      19    Th I   10783           2   21575           2      0.0017 
  10795.7950      0.0005   926.28658     0.00004  22      42    Th I   22396           1   11601           1      0.0003
  10807.1696      0.0011   925.31166     0.00010  21      18    Th I   23655           4   12847           3     -0.0001
  10813.3937      0.0015   924.77906     0.00013  22      13    Th I   18069           3   28882           2      0.0018
  10815.1400      0.0018   924.62973     0.00015  25      12    Th I   22399           5   33214           5     -0.0008
  10820.3317      0.0007   924.18609     0.00006  24      30    Th I   26790           4   15970           3      0.0004
  10826.7401      0.0004   923.63906     0.00003  19      56    Th I   16217           2   27044           3      0.0005
  10828.3361      0.0003   923.50292     0.00003  23      64    Th I   23916           4   13088           3     -0.0002
 10834.18501     0.00008  923.004359    0.000007  23      26    Th I   18011           5   28845           4     0.00020
 10837.72240     0.00002  922.703095    0.000002  48      24    Ar I                                         
  10840.2570      0.0016   922.48736     0.00014  23      13    Th I   30553           2   19713           3     -0.0046
  10841.3283      0.0005   922.39620     0.00004  22      40    Th I   17501           5   28342           5      0.0009
  10847.8124      0.0003  921.844848    0.000023  22      76    Th I   20867           7   31715           6     -0.0001
  10856.4585      0.0004   921.11070     0.00003  22      57    Th I   11241           3   22098           4      0.0010
  10857.1125      0.0008   921.05521     0.00007  18      23    Th I   13175           4   24032           4     -0.0006
  10858.5173      0.0011   920.93605     0.00010  15      15    Th I   24084           6   34943           6     -0.0054
 10861.90637     0.00002  920.648702    0.000002  23      48    Th I   17224           2   06362           2     0.00000
 10864.53848     0.00024  920.425660    0.000021  21      86    Th I   22465           0   11601           1    -0.00080
  10866.9557      0.0004   920.22093     0.00003  23      54    Th I   22669           3   11802           2     -0.0011
  10868.0419      0.0011   920.12895     0.00009  43      27    Ar I                                         
  10868.3859      0.0006   920.09983     0.00005  46      48    Ar I                                         
 10872.91915     0.00004  919.716210    0.000003  39      86    Ar I                                         
  10874.1565      0.0003   919.61156     0.00003  23      71    Th I   12114           2   22988           2     -0.0002
  10881.2899      0.0008   919.00869     0.00007  24      25    Th I   18053           4   28934           3     -0.0005
  10890.1180      0.0018   918.26370     0.00015  36      14    Ar I                                         
   10890.466       0.005    918.2343      0.0004  29      5.    Th I   15490           5   26380           5       0.002
 10891.70613     0.00018  918.129803    0.000015  23      12    Th I   26384           4   15493           4     0.00000
  10901.1568      0.0005   917.33384     0.00004  23      45    Th I   11197           5   22098           4      0.0001
  10904.7572      0.0011   917.03096     0.00009  22      19    Th I   18930           3   29835           3      0.0014
 10907.01627     0.00008  916.841027    0.000007  23      26    Th I   22508           2   11601           1     0.00000
  10918.5777      0.0018   915.87020     0.00015  22      11    Th I   17354           1   28273           2     -0.0021
  10919.6450      0.0018   915.78069     0.00016  23      11    Th I   19588           5   30508           5      0.0030
 10937.25170     0.00015  914.306471    0.000012  24      15    Th I   23621           8   34558           8    -0.00060
 10944.27280     0.00017  913.719914    0.000014  22      12    Th I   19986           6   30930           6    -0.00070
 10958.33755     0.00002  912.547177    0.000002  67      35    Ar I                                         
 10962.34306     0.00014  912.213744    0.000012  22      14    Th I   24259           4   13297           4     0.00160
 10977.27771     0.00023  910.972671    0.000019  21      90    Th I   24274           5   13297           4    -0.00050
  10978.0776      0.0009   910.90630     0.00007  27      27   Ar II                                         
  10991.9112      0.0006   909.75990     0.00005  19      33   Ar II                                         
 10992.24272     0.00004  909.732459    0.000003  23      57    Th I   17354           1   06362           2     0.00010
 10997.09129     0.00024  909.331362    0.000020  23      91    Th I   16346           4   27343           3    -0.00010
  10997.5426      0.0012   909.29404     0.00010  18      15    Th I   24084           6   35082           6      0.0014
  11014.8036      0.0024   907.86911     0.00020  29      9.    Th I   26508           3   15493           4     -0.0051
  11015.7799      0.0004   907.78865     0.00003  40      70    Ar I                                         
  11018.3052      0.0010   907.58060     0.00008  44      30    Ar I                                         
  11019.5646      0.0013   907.47687     0.00011  26      17   Th II   20080         7/2   09061         5/2     -0.0004
  11022.8409      0.0011   907.20715     0.00009  21      18    Th I   19948           4   30971           4     -0.0005
   11025.681       0.003   906.97349     0.00021  28      9.    Th I   26995           3   15970           3       0.003
  11027.0612      0.0006   906.85993     0.00005  22      33   Th II   06700         9/2   17727        11/2      0.0007
 11029.67867     0.00007  906.644726    0.000006  23      31    Th I   08243           2   19273           2     0.00020
  11031.3787      0.0004   906.50500     0.00003  22      56   Th II   15144         3/2   04113         5/2      0.0004
  11033.5889      0.0017   906.32341     0.00014  39      16   Ar II                                         
  11039.2711      0.0021   905.85691     0.00017  32      12    Th I   18809           4   29849           4     -0.0051
  11042.4391      0.0003  905.597023    0.000023  23      76   Th II   12902         3/2   01859         3/2     -0.0000
  11042.7185      0.0013   905.57411     0.00010  22      16  Th III   10741           3   21783           4     -0.0008
 11048.82844     0.00002  905.073335    0.000002  23      29    Th I   17411           3   06362           2     0.00000
 11052.36720     0.00015  904.783547    0.000012  23      14    Th I   22855           3   11802           2     0.00030
  11058.7620      0.0005   904.26035     0.00004  24      47   Th II   06213         9/2   17272         9/2      0.0008
  11060.5118      0.0015   904.11730     0.00013  20      13   Th II   24309        11/2   13248         9/2     -0.0016
 11061.48928     0.00024  904.037399    0.000019  24      92    Th I   17501           5   28562           4     0.00040
 11068.92850     0.00018  903.429812    0.000015  23      11    Th I   23916           4   12847           3     0.00020
  11086.3920      0.0014   902.00671     0.00011  45      21   Ar II                                         
 11087.62380     0.00008  901.906502    0.000006  23      28    Th I   12114           2   23201           3     0.00000
  11090.8403      0.0023   901.64493     0.00018  23      9.    Th I   17959           4   29050           5      0.0001     A 
  11090.8403      0.0023   901.64493     0.00018  23      9.    Th I   25690           5   36781           5      0.0004     A 
 11092.62361     0.00025  901.499983    0.000020  23      88    Th I   18011           5   29104           4     0.00000
  11095.8800      0.0007   901.23542     0.00006  26      33    Th I   17354           1   28450           1      0.0022
  11097.6331      0.0015   901.09304     0.00012  37      17   Ar II                                         
 11110.68364     0.00023  900.034627    0.000019  23      92    Th I   11877           1   22988           2    -0.00010
   11113.174       0.003    899.8329      0.0003  49      9.   Ar II                                         
  11114.0031      0.0004   899.76581     0.00004  23      48    Th I   24202           4   13088           3     -0.0003
  11119.3133      0.0006   899.33611     0.00005  22      36    Th I   10526           3   21645           4      0.0000
  11123.6253      0.0003   898.98749     0.00003  23      63    Th I   24421           3   13297           4     -0.0002
   11124.609       0.003    898.9080      0.0003  48      9.   Ar II                                         
  11131.8855      0.0008   898.32041     0.00006  23      27    Th I   26995           3   15863           2     -0.0001
   11132.047       0.004    898.3074      0.0003  23      5.    Th I   24084           6   35216           5       0.001
  11133.1714      0.0017   898.21666     0.00014  21      12    Th I   28206           0   17073           1      0.0024
  11143.5143      0.0017   897.38298     0.00013  32      15   Ar II                                         
 11145.37849     0.00021  897.232877    0.000017  24      10    Th I   19227           6   30372           6    -0.00010
 11148.14546     0.00002  897.010183    0.000002  23      22    Th I   19948           4   08800           4     0.00000
  11148.9387      0.0012   896.94636     0.00010  30      20    Th I   16346           4   27495           4     -0.0008
  11154.9768      0.0015   896.46085     0.00012  40      19    Ar I                                         
  11160.1589      0.0011   896.04459     0.00009  25      21   Th II   23730         9/2   12570         7/2     -0.0013
 11162.82620     0.00015  895.830484    0.000012  22      14    Th I   14032           2   02869           3     0.00000
 11171.21313     0.00017  895.157928    0.000013  23      13    Th I   24259           4   13088           3    -0.00030
  11180.5374      0.0009   894.41139     0.00007  23      24    Th I   10414           4   21594           3      0.0011
  11197.9808      0.0023   893.01814     0.00018  21      9.    Th I   29157           3   17959           4     -0.0011
  11216.7719      0.0022   891.52210     0.00018  22      9.    Th I   21077           5   32293           5     -0.0002
  11219.1859      0.0006   891.33027     0.00005  22      32    Th I   24307           2   13088           3     -0.0001
  11224.0027      0.0013   890.94775     0.00011  24      16    Th I   13175           4   24399           3      0.0004     A 
  11224.0027      0.0013   890.94775     0.00011  24      16   Th II   16033         5/2   27257         7/2      0.0027     A 
  11224.1058      0.0014   890.93957     0.00011  21      14    Th I   19986           6   31210           6     -0.0006
  11241.0307      0.0009   889.59814     0.00007  23      25    Th I   19516           2   30758           2     -0.0007
 11241.73031     0.00014  889.542778    0.000011  22      15    Th I   11241           3   00000           2    -0.00010
  11245.1535      0.0012   889.27199     0.00009  22      17    Th I   16346           4   27591           5      0.0010
  11246.5263      0.0004   889.16344     0.00003  24      56    Th I   23049           1   11802           2      0.0000
   11254.987       0.003   888.49501     0.00025  23      6.    Th I   22163           4   33418           4       0.000
  11255.7574      0.0023   888.43421     0.00018  20      9.    Th I   30788           5   19532           4     -0.0033
  11264.2190      0.0005   887.76683     0.00004  25      46    Th I   24561           3   13297           4      0.0003
 11272.34558     0.00005  887.126812    0.000004  23      52    Th I   21077           5   09804           5     0.00000
  11276.4893      0.0005   886.80082     0.00004  25      41    Th I   22877           1   11601           1      0.0022
  11282.3408      0.0020   886.34089     0.00016  18      9.    Th I   28680           4   17398           3     -0.0002
  11284.8347      0.0007   886.14502     0.00005  22      31    Th I   19986           6   31271           5      0.0001
  11290.0768      0.0006   885.73356     0.00004  20      35    Th I   27260           3   15970           3      0.0047
  11292.7700      0.0014   885.52233     0.00011  24      16    Th I   24381           2   13088           3     -0.0022
  11295.9274      0.0019   885.27481     0.00015  22      11    Th I   27266           4   15970           3     -0.0035
  11297.2083      0.0007   885.17444     0.00005  23      31    Th I   26790           4   15493           4      0.0006
  11298.4974      0.0013   885.07345     0.00011  23      16    Th I   27852           5   16554           6     -0.0008
   11298.900       0.003   885.04191     0.00020  22      8.    Th I   28372           1   17073           1      -0.002
  11306.4590      0.0005   884.45021     0.00004  23      45   Th II   15453         7/2   04146         7/2      0.0001
  11306.7484      0.0018   884.42757     0.00014  21      11    Th I   17224           2   28531           2     -0.0005
 11307.59878     0.00009  884.361056    0.000007  22      25    Th I   18809           4   07502           3     0.00010
  11322.3137      0.0015   883.21171     0.00011  25      15    Th I   20214           3   31537           3      0.0014
  11332.4986      0.0015   882.41794     0.00011  21      14    Th I   24421           3   13088           3      0.0011
 11334.21457     0.00018  882.284338    0.000014  22      12    Th I   18614           1   07280           2    -0.00030
  11334.4598      0.0003  882.265250    0.000025  22      66    Th I   24182           2   12847           3      0.0000
  11337.6608      0.0008   882.01615     0.00006  22      25    Th I   14206           4   02869           3      0.0030
  11339.6762      0.0009   881.85939     0.00007  25      24   Th II   15453         7/2   04113         5/2     -0.0004
  11344.3881      0.0018   881.49312     0.00014  23      12    Th I   17501           5   28845           4     -0.0011
  11347.2945      0.0009   881.26733     0.00007  22      22    Th I   27317           3   15970           3     -0.0002
   11352.480       0.003   880.86482     0.00021  23      8.    Th I   15618           3   26971           4       0.001
   11352.911       0.003   880.83138     0.00020  23      8.    Th I   21252           2   32605           1       0.004
  11354.5952      0.0003  880.700702    0.000020  23      82    Th I   24202           4   12847           3     -0.0003
  11361.6952      0.0006   880.15035     0.00005  40      47    Ar I                                         
  11362.8798      0.0012   880.05859     0.00009  22      17    Th I   19713           3   31075           2      0.0026     A 
  11362.8798      0.0012   880.05859     0.00009  22      17    Th I   20566           4   31929           3      0.0021     A 
 11370.78040     0.00019  879.447113    0.000015  24      11    Th I   25575           4   14204           5     0.00000
  11372.9558      0.0024   879.27890     0.00019  25      9.    Th I   19516           2   30889           1      0.0019
  11382.8740      0.0016   878.51276     0.00012  27      14    Th I   19588           5   30971           4     -0.0003
 11392.13897     0.00007  877.798280    0.000005  23      32    Th I   19503           3   08111           4     0.00000
   11394.793       0.003   877.59383     0.00020  24      8.    Th I   16217           2   27612           3       0.004
 11395.73313     0.00014  877.521427    0.000010  23      16    Th I   11241           3   22637           3    -0.00000
   11396.281       0.003   877.47923     0.00020  25      8.    Th I   27260           3   15863           2       0.001
  11396.9608      0.0008   877.42690     0.00006  43      36   Ar II                                         
   11401.724       0.004    877.0603      0.0003  24      5.    Th I   22163           4   33564           3       0.004
 11403.60885     0.00014  876.915381    0.000010  22      15    Th I   24701           5   13297           4    -0.00170
 11410.19330     0.00021  876.409342    0.000016  39      13    Ar I                                         
 11411.80575     0.00018  876.285508    0.000014  23      11    Th I   24259           4   12847           3     0.00020
 11414.68025     0.00004  876.064838    0.000003  22      72    Th I   20214           3   08800           4     0.00000
 11426.51779     0.00021  875.157260    0.000016  22      10    Th I   20867           7   32294           7    -0.00030
 11428.00566     0.00003  875.043318    0.000002  22      97    Th I   18930           3   07502           3    -0.00000
  11438.7925      0.0009   874.21815     0.00007  23      25    Th I   25180           7   36618           7      0.0005
  11446.3345      0.0008   873.64213     0.00006  22      26    Th I   20566           4   32012           4      0.0004
 11448.42845     0.00023  873.482334    0.000017  23      96    Th I   23049           1   11601           1     0.00010
  11458.9925      0.0012   872.67707     0.00009  25      18    Th I   25306           2   13847           2      0.0013
  11459.8558      0.0016   872.61133     0.00013  22      12    Th I   13945           3   25405           4      0.0008
  11462.5573      0.0020   872.40567     0.00015  23      10   Th II   27249         7/2   15786         5/2     -0.0020
   11465.228       0.003   872.20247     0.00022  28      8.   Th II   26770        11/2   15305         9/2      -0.000
   11472.283       0.003   871.66611     0.00021  27      8.    Th I   24769           3   13297           4       0.000
  11473.0895      0.0017   871.60481     0.00013  23      12    Th I   24561           3   13088           3     -0.0011
  11477.3570      0.0012   871.28073     0.00009  21      17    Th I   19588           5   08111           4     -0.0007
 11478.91339     0.00008  871.162597    0.000006  22      27    Th I   15166           3   03687           2    -0.00000
  11481.3855      0.0011   870.97502     0.00008  23      20    Th I   15490           5   26971           4      0.0002
  11484.6810      0.0013   870.72510     0.00010  24      17    Th I   17847           2   06362           2     -0.0005
  11486.2093      0.0012   870.60924     0.00009  21      16    Th I   25690           5   14204           5      0.0006
  11492.9482      0.0021   870.09876     0.00016  32      11    Th I   23093           2   11601           1     -0.0029
  11507.1669      0.0007   869.02364     0.00005  23      32    Th I   15490           5   26997           6     -0.0030
  11509.4902      0.0024   868.84821     0.00018  20      8.   Th II   17722         9/2   06213         9/2     -0.0049
  11519.6859      0.0009   868.07922     0.00007  41      30    Ar I
   11523.683       0.003   867.77814     0.00022  21      7.    Th I   17411           3   28934           3      -0.001
  11533.3654      0.0004   867.04962     0.00003  25      60    Th I   24381           2   12847           3      0.0011
 11533.59261     0.00002  867.032532    0.000002  41      63    Ar I                                         
 11536.86573     0.00004  866.786546    0.000003  23      59    Th I   19039           2   07502           3    -0.00000
  11549.6739      0.0005   865.82531     0.00004  22      41    Th I   25753           5   14204           5      0.0006
  11558.6552      0.0010   865.15255     0.00007  24      21    Th I   16783           4   28342           5     -0.0010
  11563.7900      0.0003  864.768384    0.000020  22      79    Th I   25526           1   13962           1     -0.0005
 11571.64320     0.00016  864.181502    0.000012  22      13    Th I   10526           3   22098           4    -0.00030
  11573.0902      0.0007   864.07346     0.00005  23      30    Th I   24421           3   12847           3      0.0007
  11595.9624      0.0009   862.36913     0.00007  20      23    Th I   14465           2   02869           3     -0.0003
  11597.1221      0.0003   862.28289     0.00003  40      82    Ar I                                         
  11602.8274      0.0005   861.85889     0.00004  25      43    Th I   17501           5   29104           4     -0.0005
 11616.91107     0.00023  860.814027    0.000017  41      12    Ar I                                         
  11634.0353      0.0006   859.54699     0.00004  23      37    Th I   16346           4   27980           3     -0.0010
  11635.7554      0.0005   859.41992     0.00004  21      40   Th II   22014        11/2   10379         9/2     -0.0003
  11655.5098      0.0003  857.963333    0.000023  22      68    Th I   12114           2   23769           1     -0.0002
  11658.1552      0.0014   857.76864     0.00010  23      16    Th I   17224           2   28882           2      0.0002
 11661.16083     0.00004  857.547558    0.000003  23      61    Th I   17224           2   05563           1     0.00000
  11667.8447      0.0014   857.05631     0.00010  19      14   Th II   18816        13/2   30484        11/2     -0.0011
   11673.389       0.003   856.64923     0.00023  29      7.    Th I   20322           5   31995           4       0.004
  11678.4432      0.0020   856.27851     0.00015  25      11    Th I   23481           1   11802           2      0.0016
  11681.1550      0.0015   856.07973     0.00011  19      13    Th I   24769           3   13088           3      0.0004
  11684.0505      0.0003  855.867576    0.000022  22      71    Th I   10414           4   22098           4     -0.0004
 11685.93705     0.00010  855.729409    0.000007  23      21    Th I   14243           1   02558           0     0.00010
  11700.0901      0.0004   854.69428     0.00003  21      58    Th I   21903           7   33603           6      0.0002
  11701.2849      0.0003  854.607000    0.000024  23      66    Th I   15490           5   27191           5     -0.0005
 11706.66971     0.00018  854.213901    0.000013  23      11    Th I   18069           3   06362           2     0.00010
  11713.6762      0.0021   853.70295     0.00015  28      11    Th I   24561           3   12847           3     -0.0064
   11716.100       0.003   853.52631     0.00019  24      8.    Th I   14206           4   25923           4      -0.006
   11716.954       0.003   853.46417     0.00019  21      7.    Th I   23916           4   35633           4      -0.004
   11718.119       0.003   853.37925     0.00018  29      9.    Th I   23521           3   11802           2       0.003
 11731.87886     0.00002  852.378389    0.000001  53      11    Ar I                                         
  11734.7864      0.0007   852.16719     0.00005  25      31    Th I   21539           4   09804           5      0.0004
 11738.61157     0.00024  851.889505    0.000018  23      89    Th I   19588           5   31326           4    -0.00100
  11745.0224      0.0017   851.42451     0.00012  19      11    Th I   18011           5   29756           4      0.0041
 11746.79277     0.00018  851.296196    0.000013  23      11    Th I   11241           3   22988           2     0.00030
  11759.4802      0.0016   850.37772     0.00011  26      14    Th I   29157           3   17398           3     -0.0015
  11760.5300      0.0015   850.30182     0.00011  24      15   Th II   22139         9/2   10379         9/2     -0.0044
  11766.3736      0.0006   849.87953     0.00005  23      34    Th I   20566           4   08800           4     -0.0005
  11766.5473      0.0013   849.86697     0.00010  21      15    Th I   28932           4   17166           5      0.0005
  11766.7657      0.0019   849.85120     0.00014  25      11    Th I   28321           5   16554           6     -0.0003
 11791.25441     0.00011  848.086188    0.000008  22      19    Th I   11241           3   23032           4    -0.00130
 11791.49706     0.00003  848.068735    0.000002  23      11    Th I   17354           1   05563           1     0.00000
   11799.513       0.003   847.49262     0.00018  21      8.    Th I   29197           2   17398           3       0.002
  11800.5881      0.0003  847.415396    0.000018  22      84    Th I   23603           2   11802           2     -0.0002
  11809.1674      0.0009   846.79975     0.00006  24      25    Th I   23410           0   11601           1     -0.0011
 11811.16928     0.00013  846.656225    0.000009  22      16    Th I   08243           2   20054           2     0.00020
  11822.1869      0.0023   845.86719     0.00016  24      9.    Th I   16783           4   04961           4     -0.0014
   11824.174       0.003   845.72506     0.00023  29      7.    Th I   27317           3   15493           4       0.003
   11829.883       0.003   845.31691     0.00024  21      6.    Th I   15736           1   27566           2      -0.003
  11830.1211      0.0012   845.29989     0.00008  22      17   Th II   22685         7/2   10855         7/2     -0.0024
 11835.95492     0.00003  844.883245    0.000002  23      11    Th I   11197           5   23032           4    -0.00000
 11837.39060     0.00005  844.780775    0.000004  23      45    Th I   19948           4   08111           4    -0.00000
  11837.7835      0.0016   844.75274     0.00011  31      16    Th I   18011           5   29849           4      0.0012
  11844.2852      0.0015   844.28902     0.00011  21      13    Th I   26048           4   37892           4      0.0024
  11864.2304      0.0006   842.86967     0.00004  16      29    Th I   14247           0   26111           1     -0.0010
 11866.67095     0.00002  842.696325    0.000001  78      13    Ar I                                         
 11867.54613     0.00023  842.634180    0.000016  14      74    Th I   14243           1   26111           1     0.00100
 11871.49421     0.00003  842.353946    0.000002  22      78    Th I   15736           1   03865           1    -0.00010
 11876.04539     0.00008  842.031137    0.000006  23      27    Th I   12114           2   23990           2    -0.00010
 11877.83914     0.00002  841.903976    0.000002  22      14    Th I   11877           1   00000           2     0.00000
  11884.6295      0.0007   841.42295     0.00005  27      34    Th I   29050           5   17166           5     -0.0010
 11889.87001     0.00002  841.052088    0.000001  71      12    Ar I                                         
  11896.1134      0.0006   840.61068     0.00004  24      36   Th II   12485         7/2   24381         7/2     -0.0013
  11898.6755      0.0006   840.42968     0.00004  21      36    Th I   14481           6   26380           5      0.0032
  11902.5420      0.0010   840.15667     0.00007  22      21    Th I   15618           3   27521           4     -0.0009
   11904.076       0.003   840.04843     0.00019  31      9.    Th I   18382           0   30286           1       0.002
  11917.7553      0.0004   839.08419     0.00003  23      57    Th I   07795           4   19713           3     -0.0005
  11919.7907      0.0010   838.94090     0.00007  22      20   Th II   16033         5/2   04113         5/2      0.0016
  11921.7460      0.0011   838.80331     0.00008  24      20    Th I   24769           3   12847           3     -0.0007
  11923.1726      0.0012   838.70295     0.00008  38      23    Ar I                                         
  11930.9971      0.0007   838.15291     0.00005  22      30    Th I   15618           3   03687           2     -0.0003
  11945.0878      0.0004   837.16421     0.00003  24      55    Th I   13945           3   25890           2     -0.0001
  11947.8690      0.0004   836.96934     0.00003  22      52    Th I   15618           3   27566           2      0.0000
  11949.7535      0.0004   836.83735     0.00003  23      49    Th I   23752           2   11802           2      0.0001
 11960.25973     0.00019  836.102244    0.000013  23      11    Th I   11241           3   23201           3     0.00020
   11961.533       0.003   836.01321     0.00024  26      6.    Th I   25809           1   13847           2       0.000
  11964.0620      0.0018   835.83653     0.00012  25      12    Th I   28518           7   16554           6      0.0014
  11977.7171      0.0016   834.88363     0.00011  20      12    Th I   13945           3   25923           4      0.0010
  11984.9904      0.0017   834.37697     0.00012  24      12    Th I   20566           4   32551           3      0.0001
  11993.2867      0.0014   833.79980     0.00010  20      14    Th I   15618           3   27612           3      0.0000
 12000.85586     0.00002  833.273903    0.000002  23      17    Th I   19503           3   07502           3     0.00000
  12005.5136      0.0024   832.95062     0.00017  23      9.    Th I   15490           5   27495           4      0.0023
 12014.69314     0.00004  832.314224    0.000003  23      63    Th I   19516           2   07502           3     0.00030
  12028.0277      0.0006   831.39150     0.00004  23      34    Th I   26232           6   14204           5      0.0007
  12038.4613      0.0024   830.67095     0.00017  26      9.    Th I   19588           5   31626           5     -0.0027
  12048.9809      0.0007   829.94571     0.00005  22      30    Th I   15736           1   03687           2      0.0000
  12055.7380      0.0008   829.48054     0.00005  23      28    Th I   16217           2   28273           2      0.0016
  12061.7155      0.0014   829.06946     0.00010  22      15    Th I   16783           4   28845           4     -0.0025
   12063.573       0.003   828.94179     0.00018  22      8.    Th I   18069           3   30132           2      -0.007
 12080.35643     0.00006  827.790145    0.000004  23      38    Th I   11197           5   23277           5    -0.00010
 12096.58667     0.00002  826.679482    0.000001  56      87    Ar I                                         
  12097.4634      0.0003  826.619568    0.000019  21      73    Th I   21902           4   09804           5      0.0002
  12101.7245      0.0004   826.32851     0.00003  22      51    Th I   15490           5   27591           5      0.0002
  12103.9257      0.0007   826.17823     0.00005  24      29    Th I   20214           3   08111           4      0.0003
  12110.9193      0.0004   825.70115     0.00003  24      53    Th I   10526           3   22637           3      0.0001
  12112.5733      0.0011   825.58840     0.00007  23      19    Th I   11877           1   23990           2      0.0008
 12114.36610     0.00008  825.466220    0.000005  23      27    Th I   12114           2   00000           2    -0.00010
  12145.2532      0.0005   823.36695     0.00004  24      40    Th I   25442           3   13297           4      0.0008
  12166.2125      0.0013   821.94849     0.00009  24      17   Th II   25414        11/2   13248         9/2      0.0007
  12170.7727      0.0009   821.64052     0.00006  23      23    Th I   28140           4   15970           3      0.0005
  12177.7459      0.0024   821.17003     0.00016  23      9.    Th I   27670           3   15493           4      0.0035
  12180.6590      0.0006   820.97365     0.00004  20      31    Th I   26384           4   14204           5     -0.0018
  12187.0120      0.0009   820.54568     0.00006  22      22   Th II   24757         9/2   12570         7/2     -0.0009
  12200.1082      0.0016   819.66486     0.00011  22      13    Th I   20867           7   33068           6     -0.0019
  12205.3389      0.0023   819.31358     0.00015  23      9.    Th I   19588           5   31793           4      0.0027
 12211.26116     0.00004  818.916234    0.000002  23      74    Th I   20322           5   08111           4    -0.00000
  12233.3575      0.0011   817.43708     0.00007  21      18    Th I   25321           3   13088           3     -0.0005
 12236.85716     0.00012  817.203296    0.000008  23      19    Th I   19516           2   07280           2    -0.00000
  12241.8601      0.0023   816.86933     0.00016  24      9.   Th II   14101         1/2   01859         3/2     -0.0001
  12246.8463      0.0015   816.53675     0.00010  26      15   Th II   19248         5/2   07001         3/2     -0.0028
 12251.94218     0.00005  816.197127    0.000004  23      42    Th I   18614           1   06362           2     0.00000
  12255.2221      0.0011   815.97868     0.00007  23      20    Th I   17501           5   29756           4     -0.0006
 12276.90236     0.00004  814.537715    0.000002  23      73    Th I   21077           5   08800           4    -0.00000
  12281.7818      0.0019   814.21411     0.00013  20      10   Th II   21682         7/2   09400         5/2     -0.0009
 12283.93602     0.00011  814.071319    0.000008  23      19    Th I   17847           2   05563           1     0.00000
  12284.7505      0.0008   814.01735     0.00005  21      25    Th I   12114           2   24399           3      0.0011
  12297.6398      0.0003  813.164168    0.000020  23      72    Th I   15166           3   02869           3     -0.0017
  12313.1251      0.0022   812.14151     0.00014  58      15    Ar I                                         
 12336.65938     0.00002  810.592211    0.000001  69      10    Ar I                                         
 12352.00838     0.00009  809.584943    0.000006  23      25    Th I   16217           2   03865           1     0.00010
  12354.1186      0.0019   809.44665     0.00012  26      12    Th I   25442           3   13088           3     -0.0057
  12358.3303      0.0016   809.17080     0.00010  24      13    Th I   22163           4   09804           5      0.0032
 12364.84841     0.00022  808.744246    0.000014  23      10    Th I   21165           3   08800           4     0.00010
  12379.4967      0.0004   807.78729     0.00003  24      55    Th I   24182           2   11802           2      0.0002
  12393.0401      0.0006   806.90451     0.00004  24      36    Th I   25690           5   13297           4     -0.0001
  12399.4902      0.0003  806.484772    0.000017  24      82    Th I   19227           6   31626           5      0.0006
  12413.8422      0.0005   805.55237     0.00004  43      54    Ar I                                         
   12417.946       0.003   805.28613     0.00019  21      7. 
  12424.9369      0.0013   804.83306     0.00009  42      21    Ar I                                         
  12438.6883      0.0023   803.94329     0.00015  37      12    Ar I                                         
  12441.1424      0.0013   803.78471     0.00008  20      15    Th I   26645           5   14204           5      0.0010
  12445.3714      0.0021   803.51158     0.00013  23      10    Th I   15166           3   27612           3      0.0007
 12446.10752     0.00007  803.464053    0.000004  24      35    Th I   19948           4   07502           3    -0.00000
  12449.5658      0.0005   803.24087     0.00003  22      41    Th I   17411           3   04961           4      0.0002
  12455.3852      0.0023   802.86558     0.00015  20      8.    Th I   27948           4   15493           4     -0.0029
  12458.7931      0.0008   802.64596     0.00005  23      28    Th I   25306           2   12847           3      0.0007
  12461.9792      0.0004  802.440752    0.000025  26      60    Th I   10526           3   22988           2      0.0007
 12473.50844     0.00002  801.699061    0.000001  62      11    Ar I                                         
 12486.95262     0.00002  800.835905    0.000001  51      87    Ar I                                         
  12491.1679      0.0015   800.56566     0.00010  22      13    Th I   32023           5   19532           4     -0.0008
  12506.4418      0.0006   799.58794     0.00004  24      36    Th I   10526           3   23032           4      0.0000
  12510.0653      0.0008   799.35634     0.00005  22      26    Th I   28480           4   15970           3     -0.0000
 12515.37823     0.00024  799.017003    0.000015  23      92    Th I   14481           6   26997           6     0.00020
   12525.956       0.003   798.34226     0.00016  27      9.   Th II   21131         3/2   08605         5/2      -0.002
 12529.49484     0.00003  798.116774    0.000002  24      15    Th I   16217           2   03687           2    -0.00000
  12537.0582      0.0006   797.63528     0.00004  24      35    Th I   19817           1   07280           2     -0.0004
 12539.51708     0.00017  797.478877    0.000011  24      12    Th I   17501           5   04961           4    -0.00000
  12543.2050      0.0023   797.24440     0.00015  21      8.    Th I   28513           2   15970           3      0.0030
   12556.232       0.003   796.41726     0.00019  30      8.    Th I   21165           3   33721           2       0.001
  12557.2108      0.0014   796.35519     0.00009  22      15    Th I   30517           5   17959           4     -0.0002
  12557.5309      0.0014   796.33489     0.00009  20      14    Th I   12114           2   24671           2      0.0012
  12567.8967      0.0005   795.67809     0.00003  24      45    Th I   18930           3   06362           2     -0.0006
 12578.04159     0.00002  795.036328    0.000001  59      90    Ar I                                         
 12588.25820     0.00022  794.391078    0.000014  24      10    Th I   16346           4   28934           3    -0.00040
  12594.5902      0.0003  793.991691    0.000017  24      83    Th I   22399           5   09804           5      0.0001
  12613.6339      0.0021   792.79295     0.00013  20      9.    Th I   19588           5   32201           5     -0.0012
  12614.8392      0.0017   792.71720     0.00011  22      12    Th I   25703           2   13088           3     -0.0005
 12654.23396     0.00024  790.249337    0.000015  24      94    Th I   15618           3   28273           2     0.00020
  12655.3509      0.0005   790.17959     0.00003  23      46    Th I   21903           7   34558           8      0.0005
  12664.9778      0.0019   789.57896     0.00012  21      10    Th I   16217           2   28882           2      0.0024
  12669.0585      0.0004   789.32464     0.00003  46      70    Ar I                                         
 12676.75739     0.00015  788.845261    0.000009  24      15    Th I   19039           2   06362           2     0.00000
   12705.564       0.003   787.05674     0.00017  26      8.    Th I   19588           5   32293           5       0.002
  12705.9014      0.0023   787.03586     0.00014  46      13    Ar I                                         
 12709.49363     0.00012  786.813408    0.000007  25      19    Th I   14481           6   27191           5     0.00000
  12712.6420      0.0009   786.61855     0.00006  25      23    Th I   20214           3   07502           3     -0.0004
  12737.8570      0.0005   785.06141     0.00003  25      47    Th I   15490           5   28227           4     -0.0002
  12738.9175      0.0011   784.99606     0.00007  30      23    Th I   26036           3   13297           4      0.0013
 12739.34282     0.00003  784.969848    0.000002  25      81    Th I   21539           4   08800           4    -0.00000
  12747.9101      0.0008   784.44231     0.00005  26      27    Th I   13175           4   25923           4     -0.0001
 12748.68131     0.00019  784.394853    0.000012  25      11    Th I   11241           3   23990           2     0.00010
  12750.8499      0.0008   784.26145     0.00005  24      26    Th I   19986           6   32737           5      0.0008
  12751.1089      0.0005   784.24552     0.00003  25      46    Th I   26048           4   13297           4     -0.0001
  12757.3534      0.0011   783.86164     0.00007  25      19    Th I   16346           4   29104           4     -0.0009
  12758.7188      0.0017   783.77776     0.00010  28      14    Th I   24561           3   11802           2     -0.0006
  12760.6145      0.0012   783.66132     0.00008  25      18   Th II   12485         7/2   25246         9/2      0.0004
  12780.3026      0.0025   782.45409     0.00015  21      8.    Th I   24381           2   11601           1     -0.0004
 12787.85299     0.00004  781.992099    0.000002  25      74    Th I   10414           4   23201           3     0.00000
  12794.0647      0.0024   781.61243     0.00015  33      10    Th I   11877           1   24671           2      0.0080
  12794.8800      0.0019   781.56263     0.00012  26      11    Th I   16346           4   29141           5     -0.0006
  12799.5523      0.0024   781.27733     0.00015  27      9.    Th I   26096           3   13297           4      0.0005
   12804.054       0.003   781.00262     0.00019  21      6.    Th I   26651           2   13847           2      -0.003
   12810.188       0.003   780.62869     0.00020  23      6.    Th I   30208           2   17398           3       0.004
 12819.68498     0.00012  780.050369    0.000008  25      18    Th I   18382           0   05563           1    -0.00020
 12835.19530     0.00006  779.107740    0.000004  25      38    Th I   11197           5   24032           4     0.00000
  12837.0625      0.0011   778.99442     0.00006  26      21   Th II   21297         5/2   08460         3/2     -0.0015
  12837.3035      0.0018   778.97979     0.00011  24      12    Th I   14206           4   27044           3     -0.0012
  12846.1093      0.0004  778.445812    0.000022  25      61    Th I   23621           8   36467           7     -0.0002
  12852.4257      0.0014   778.06324     0.00008  24      15    Th I   15490           5   28342           5      0.0002
  12863.2513      0.0006   777.40843     0.00003  26      40    Th I   10414           4   23277           5      0.0006
  12880.2139      0.0021   776.38462     0.00013  24      10    Th I   27084           6   14204           5      0.0059
  12912.0667      0.0005   774.46936     0.00003  24      41    Th I   15618           3   28531           2      0.0001
  12930.1453      0.0014   773.38651     0.00008  27      17   Th II   22642         9/2   09711         7/2      0.0017
  12934.8069      0.0003  773.107795    0.000019  25      71    Th I   20214           3   07280           2      0.0001
 12942.74961     0.00002  772.633351    0.000001  57      68    Ar I                                         
 12943.49709     0.00002  772.588731    0.000001  51      65    Ar I                                         
  12947.7879      0.0008   772.33270     0.00005  25      27    Th I   26036           3   13088           3     -0.0002
  12959.9804      0.0010   771.60611     0.00006  26      22    Th I   13088           3   26048           4     -0.0006
  12966.1478      0.0003  771.239086    0.000016  26      84    Th I   21077           5   08111           4      0.0003
  12977.2273      0.0017   770.58063     0.00010  28      13    Th I   19986           6   32963           5     -0.0020
  12983.8135      0.0018   770.18974     0.00011  28      13    Th I   18809           4   31793           4      0.0013
  12984.4439      0.0021   770.15235     0.00012  27      11    Th I   14206           4   27191           5     -0.0024
  12986.9429      0.0010   770.00416     0.00006  25      21    Th I   28480           4   15493           4      0.0012
  12993.8992      0.0022   769.59193     0.00013  25      10    Th I   30160           4   17166           5     -0.0003
  13008.2610      0.0006   768.74226     0.00003  26      40   Th II   17121         3/2   04113         5/2     -0.0000
   13012.131       0.003   768.51361     0.00017  29      8.    Th I   14032           2   27044           3      -0.005
  13013.7765      0.0024   768.41645     0.00014  21      8.    Th I   11197           5   24210           4     -0.0020
 13020.42668     0.00021  768.023986    0.000012  25      10    Th I   20522           2   07502           3    -0.00020
  13023.6587      0.0014   767.83339     0.00008  24      15   Th II   14545         5/2   01521         5/2     -0.0022
  13034.1189      0.0023   767.21718     0.00014  51      13    Ar I                                         
  13040.0552      0.0014   766.86792     0.00008  26      16    Th I   21903           7   34943           6     -0.0019
  13049.7223      0.0004   766.29983     0.00003  26      51    Th I   18011           5   04961           4      0.0009
  13051.1965      0.0019   766.21327     0.00011  24      11    Th I   18614           1   05563           1     -0.0001
  13054.0937      0.0003  766.043223    0.000016  26      82    Th I   21165           3   08111           4      0.0002
  13060.2750      0.0009   765.68066     0.00005  27      26    Th I   15618           3   28679           2      0.0001
 13061.76153     0.00024  765.593521    0.000014  26      94    Th I   27266           4   14204           5    -0.00040
  13064.3398      0.0005   765.44243     0.00003  25      44    Th I   20566           4   07502           3      0.0036
  13065.3137      0.0013   765.38537     0.00008  25      17    Th I   16783           4   29849           4     -0.0018
  13066.5794      0.0022   765.31124     0.00013  25      10    Th I   19227           6   32293           5     -0.0082
 13072.77668     0.00004  764.948430    0.000002  26      81    Th I   22877           5   09804           5     0.00000
  13087.4918      0.0009   764.08835     0.00005  26      26    Th I   26384           4   13297           4     -0.0006
  13089.8831      0.0008   763.94876     0.00005  27      28    Th I   21890           3   08800           4      0.0003
  13091.9582      0.0003  763.827677    0.000019  27      73    Th I   18053           4   04961           4     -0.0008
 13093.78946     0.00002  763.720849    0.000001  88      94    Ar I                                         
  13096.0824      0.0025   763.58713     0.00014  32      10    Th I   28589           3   15493           4     -0.0076
  13098.8963      0.0017   763.42310     0.00010  26      13    Th I   27061           2   13962           1      0.0015
  13101.6346      0.0015   763.26354     0.00009  31      16    Th I   14465           2   27566           2      0.0029
 13102.02040     0.00022  763.241064    0.000013  26      10    Th I   21902           4   08800           4     0.00030
 13107.40624     0.00013  762.927449    0.000008  25      17    Th I   18069           3   04961           4    -0.00050
 13109.93260     0.00023  762.780428    0.000013  26      10    Th I   14481           6   27591           5     0.00010
  13119.6090      0.0011   762.21784     0.00007  30      21   Th II   56892         5/2   43772         5/2     -0.0008
  13140.7471      0.0003  760.991738    0.000019  27      72    Th I   19503           3   06362           2     -0.0004
   13148.005       0.003   760.57168     0.00017  25      7.    Th I   26995           3   13847           2       0.001
  13157.3804      0.0005   760.02971     0.00003  27      45    Th I   29711           5   16554           6      0.0028
   13172.795       0.004   759.14036     0.00021  48      8.   Ar II                                         
  13178.1797      0.0019   758.83014     0.00011  21      10    Th I   24981           3   11802           2      0.0019
 13178.91131     0.00006  758.788019    0.000003  26      44    Th I   15736           1   02558           0     0.00000
 13179.08003     0.00010  758.778305    0.000006  26      24    Th I   29733           5   16554           6    -0.00020
  13200.5709      0.0021   757.54300     0.00012  27      11    Th I   26048           4   12847           3     -0.0021
   13206.998       0.003   757.17433     0.00015  31      9.    Th I   19503           3   32710           2      -0.001
  13207.2565      0.0006   757.15952     0.00004  28      37    Th I   10783           2   23990           2      0.0002
 13210.34487     0.00005  756.982509    0.000003  26      47    Th I   23015           5   09804           5     0.00000
  13210.5946      0.0005   756.96820     0.00003  22      43    Th I   26508           3   13297           4     -0.0004
  13212.4584      0.0014   756.86142     0.00008  26      16   Th II   17272         9/2   30484        11/2     -0.0023
  13213.6457      0.0016   756.79341     0.00009  27      14    Th I   27061           2   13847           2      0.0014
 13242.59129     0.00012  755.139216    0.000007  26      19    Th I   20522           2   07280           2     0.00000
  13263.4737      0.0016   753.95030     0.00009  29      15    Th I   15618           3   28882           2      0.0009
   13273.357       0.003   753.38889     0.00015  23      8.    Th I   18053           4   31326           4       0.000
  13274.5416      0.0012   753.32168     0.00007  25      19    Th I   26363           2   13088           3      0.0009
 13284.48263     0.00025  752.757957    0.000014  27      96   Th II   22685         7/2   09400         5/2     0.00040
  13288.6724      0.0007   752.52062     0.00004  27      32    Th I   14206           4   27495           4      0.0003
  13296.3670      0.0016   752.08513     0.00009  25      14    Th I   26384           4   13088           3      0.0026
 13303.67217     0.00002  751.672161    0.000001  60      89    Ar I                                         
  13308.7398      0.0005   751.38594     0.00003  27      43    Th I   23113           4   09804           5     -0.0013
  13309.5216      0.0016   751.34181     0.00009  26      14   Th II   20310         5/2   07001         3/2      0.0005
  13311.1881      0.0016   751.24774     0.00009  45      19    Ar I                                         
  13314.6109      0.0009   751.05462     0.00005  23      24    Th I   14206           4   27521           4      0.0003
  13320.2626      0.0018   750.73595     0.00010  29      13    Th I   17224           2   30544           2      0.0004
 13322.78916     0.00002  750.593579    0.000001  59      11    Ar I
  13331.4360      0.0016   750.10674     0.00009  26      14    Th I   08243           2   21575           2      0.0009
  13341.3556      0.0021   749.54902     0.00012  30      11    Th I   22141           3   08800           4      0.0008
  13351.0720      0.0005   749.00353     0.00003  25      42    Th I   08243           2   21594           3      0.0008
  13357.5747      0.0011   748.63890     0.00006  48      28    Ar I                                         
 13358.82832     0.00022  748.568644    0.000012  27      10    Th I   17224           2   03865           1    -0.00020
 13362.88394     0.00009  748.341454    0.000005  26      25    Th I   22163           4   08800           4     0.00010
  13381.1097      0.0006   747.32217     0.00003  39      50    Ar I                                         
  13397.7691      0.0013   746.39292     0.00007  28      18  Th III   04489           5   17887           5      0.0009
  13409.7488      0.0009   745.72613     0.00005  25      23    Th I   16346           4   29756           4     -0.0002
  13419.4655      0.0018   745.18616     0.00010  22      11    Th I   26508           3   13088           3     -0.0016
  13419.8319      0.0017   745.16582     0.00010  24      12    Th I   20922           2   07502           3     -0.0029
  13422.9988      0.0004  744.990008    0.000020  27      66    Th I   11241           3   24664           3     -0.0004
  13428.5894      0.0003  744.679857    0.000017  28      77    Th I   21539           4   08111           4      0.0013
  13443.8522      0.0022   743.83442     0.00012  67      16    Ar I                                         
  13445.5295      0.0006   743.74163     0.00003  53      56    Ar I                                         
 13454.78574     0.00011  743.229970    0.000006  26      21    Th I   19817           1   06362           2    -0.00020
 13457.16378     0.00006  743.098632    0.000003  26      44    Th I   20737           1   07280           2     0.00010
  13463.7702      0.0016   742.73401     0.00009  48      20    Ar I                                         
  13463.8647      0.0018   742.72880     0.00010  27      13    Th I   10526           3   23990           2     -0.0026
  13476.0126      0.0003  742.059264    0.000018  25      71    Th I   19039           2   05563           1      0.0008
  13477.3904      0.0009   741.98340     0.00005  25      24    Th I   16346           4   02869           3     -0.0000
  13487.3075      0.0019   741.43783     0.00010  58      18    Ar I                                         
  13488.3956      0.0016   741.37802     0.00009  31      15   Th II   20686         5/2   34174         5/2     -0.0008
 13505.68191     0.00021  740.429108    0.000011  26      11    Th I   10526           3   24032           4    -0.00020
  13521.7828      0.0004  739.547449    0.000020  26      62   Th II   26770        11/2   13248         9/2     -0.0002
  13522.6186      0.0008   739.50174     0.00004  48      37    Ar I                                         
  13534.7685      0.0015   738.83791     0.00008  19      13    Th I   14032           2   27566           2      0.0002
 13536.31515     0.00004  738.753485    0.000002  26      65    Th I   17224           2   03687           2     0.00000
  13538.7454      0.0003  738.620879    0.000015  23      79    Th I   22338           3   08800           4      0.0002
 13539.10055     0.00002  738.601502    0.000001  61      85    Ar I
  13539.5960      0.0010   738.57447     0.00005  28      25    Th I   20867           7   34407           6      0.0008
  13552.1386      0.0003  737.890918    0.000014  26      88    Th I   14481           6   28034           5      0.0001
 13560.88555     0.00012  737.414969    0.000006  51      27    Ar I                                         
  13563.2662      0.0012   737.28554     0.00006  22      18    Th I   26651           2   13088           3     -0.0005
  13580.7340      0.0021   736.33723     0.00011  27      11    Th I   26878           3   13297           4      0.0054
  13595.6027      0.0003  735.531940    0.000018  50      94    Ar I                                         
   13595.820       0.004   735.52017     0.00021  46      7.    Ar I                                         
  13596.1089      0.0021   735.50455     0.00011  19      9.   Th II   09238         9/2   22834         7/2     -0.0048
   13600.195       0.004   735.28356     0.00022  51      8.    Ar I                                         
  13615.4451      0.0009   734.46002     0.00005  26      25    Th I   18011           5   31626           5     -0.0008
  13615.9591      0.0018   734.43229     0.00010  24      12    Th I   10783           2   24399           3     -0.0012
 13618.08952     0.00014  734.317393    0.000007  26      16    Th I   10414           4   24032           4     0.00000
  13620.9614      0.0017   734.16257     0.00009  27      13    Th I   13175           4   26796           3     -0.0004
  13628.4418      0.0019   733.75960     0.00010  25      11   Th II   04490         5/2   18118         3/2      0.0019
  13639.7560      0.0011   733.15094     0.00006  26      20    Th I   25442           3   11802           2      0.0029
 13641.99909     0.00012  733.030396    0.000006  26      20    Th I   20922           2   07280           2    -0.00010
  13648.4758      0.0004  732.682548    0.000020  27      63    Th I   27852           5   14204           5     -0.0004
  13664.8951      0.0009   731.80218     0.00005  45      34    Ar I                                         
   13665.631       0.003   731.76278     0.00019  30      7.    Th I   17224           2   30889           1      -0.001
  13666.6502      0.0007   731.70820     0.00004  24      30    Th I   17354           1   03687           2     -0.0012
  13672.9116      0.0006   731.37312     0.00003  52      51    Ar I                                         
  13673.2867      0.0018   731.35306     0.00009  32      14    Th I   11241           3   24915           3     -0.0014
  13678.6645      0.0016   731.06552     0.00008  22      13    Th I   15166           3   28845           4     -0.0000
  13684.7273      0.0011   730.74164     0.00006  25      19   Th II   20686         5/2   07001         3/2      0.0015
   13685.119       0.003   730.72073     0.00017  23      6.    Th I   15736           1   29422           1       0.002
   13690.302       0.004   730.44410     0.00019  32      7.    Th I   22399           5   36089           4       0.005
  13698.3418      0.0012   730.01536     0.00006  24      18    Th I   26995           3   13297           4      0.0011
  13701.8665      0.0012   729.82757     0.00006  29      20    Th I   26790           4   13088           3      0.0005
 13723.23718     0.00009  728.691042    0.000005  26      26    Th I   17411           3   03687           2    -0.00000
 13745.81720     0.00003  727.494033    0.000002  51      18    Ar I                                         
   13750.113       0.003   727.26676     0.00013  51      12    Ar I                                         
  13750.3163      0.0014   727.25600     0.00007  28      17    Th I   21252           2   07502           3      0.0011
  13760.5040      0.0016   726.71757     0.00008  47      19    Ar I                                         
  13773.7702      0.0005  726.017631    0.000025  25      47    Th I   14206           4   27980           3      0.0013
  13779.1289      0.0005  725.735281    0.000025  27      49    Th I   21890           3   08111           4      0.0009
   13782.316       0.004   725.56744     0.00022  32      6.    Th I   18011           5   31793           4      -0.002
  13796.6737      0.0006   724.81239     0.00003  25      37    Th I   10414           4   24210           4      0.0009
 13799.39823     0.00018  724.669282    0.000010  26      12    Th I   07795           4   21594           3     0.00020
  13803.8581      0.0020   724.43515     0.00010  26      11    Th I   26651           2   12847           3     -0.0007
 13804.36133     0.00023  724.408740    0.000012  26      10    Th I   23609           5   09804           5     0.00010
  13807.9964      0.0021   724.21803     0.00011  29      11    Th I   14465           2   28273           2     -0.0001
  13825.8003      0.0006   723.28544     0.00003  25      39    Th I   17501           5   31326           4      0.0014
   13827.563       0.005    723.1932      0.0003  39      5.    Ar I                                         
  13844.7205      0.0015   722.29700     0.00008  25      14    Th I   10783           2   24627           1      0.0011
 13848.22750     0.00017  722.114076    0.000009  26      13    Th I   18809           4   04961           4     0.00000
 13850.33218     0.00006  722.004344    0.000003  26      38    Th I   23655           4   09804           5    -0.00010
  13850.5834      0.0006   721.99125     0.00003  23      37    Th I   07795           4   21645           4      0.0010
  13850.9029      0.0009   721.97459     0.00005  24      23   Th II   15710         3/2   01859         3/2     -0.0007
 13860.63365     0.00014  721.467737    0.000007  26      16    Th I   14481           6   28342           5     0.00000
 13869.63946     0.00004  720.999275    0.000002  26      82    Th I   22669           3   08800           4     0.00000
  13871.6125      0.0004  720.896722    0.000019  52      88    Ar I                                         
  13872.5714      0.0003  720.846891    0.000015  26      81    Th I   10526           3   24399           3      0.0002
  13881.5753      0.0011   720.37934     0.00006  27      20    Th I   10783           2   24664           3      0.0010
 13884.97495     0.00018  720.202956    0.000009  26      12    Th I   21165           3   07280           2     0.00010
  13902.1828      0.0003  719.311501    0.000017  26      68   Th II   24757         9/2   10855         7/2     -0.0004
  13907.2141      0.0016   719.05127     0.00008  27      14    Th I   26995           3   13088           3      0.0014
  13930.1013      0.0014   717.86987     0.00007  27      16   Th II   24309        11/2   10379         9/2      0.0016
   13931.138       0.003   717.81644     0.00015  23      7.   Th II   15453         7/2   01521         5/2      -0.002
 13936.60334     0.00023  717.534951    0.000012  26      10    Th I   28140           4   14204           5     0.00010
  13942.4582      0.0020   717.23364     0.00011  34      12    Th I   26790           4   12847           3      0.0001
 13945.30736     0.00003  717.087099    0.000001  26      18    Th I   13945           3   00000           2    -0.00000
  13948.6003      0.0011   716.91781     0.00006  28      22    Th I   14032           2   27980           3     -0.0002
  13962.7350      0.0004  716.192062    0.000019  25      61    Th I   27260           3   13297           4      0.0002
  13962.8633      0.0015   716.18548     0.00007  21      14    Th I   30517           5   16554           6      0.0002
  13964.8982      0.0018   716.08113     0.00009  55      18    Ar I                                         
  13968.5928      0.0006   715.89173     0.00003  27      38    Th I   27266           4   13297           4     -0.0007
  13968.6360      0.0006   715.88951     0.00003  26      37    Th I   18930           3   04961           4      0.0015
  13972.4791      0.0003  715.692608    0.000016  26      73    Th I   21252           2   07280           2     -0.0005
  13972.8525      0.0005   715.67348     0.00003  25      41    Th I   27061           2   13088           3     -0.0011
  13975.1481      0.0007   715.55592     0.00003  30      36    Th I   31141           5   17166           5      0.0006
 13981.60366     0.00010  715.225538    0.000005  26      24    Th I   17847           2   03865           1    -0.00010
 13984.97830     0.00022  715.052951    0.000011  26      10    Th I   10414           4   24399           3    -0.00030
 13987.94679     0.00004  714.901204    0.000002  49      89    Ar I                                         
  13997.1722      0.0005   714.43002     0.00003  26      45    Th I   12114           2   26111           1     -0.0005
  14016.2486      0.0008   713.45767     0.00004  26      27    Th I   13175           4   27191           5     -0.0013
  14018.7115      0.0009   713.33232     0.00004  26      26    Th I   30572           6   16554           6     -0.0006
  14019.9576      0.0008   713.26892     0.00004  24      26    Th I   27317           3   13297           4      0.0002
  14021.0188      0.0008   713.21493     0.00004  25      26    Th I   14206           4   28227           4      0.0007
   14026.011       0.004   712.96108     0.00020  26      5.    Th I   32575           2   18549           2      -0.004
  14029.6070      0.0010   712.77834     0.00005  46      29    Ar I                                         
 14032.08527     0.00005  712.652454    0.000003  26      51    Th I   14032           2   00000           2    -0.00010
  14052.1289      0.0008   711.63594     0.00004  26      30    Th I   22163           4   08111           4     -0.0002
  14055.0488      0.0022   711.48810     0.00011  25      10    Th I   22855           3   08800           4     -0.0007
  14061.0974      0.0011   711.18204     0.00006  26      20    Th I   20423           1   06362           2     -0.0008
  14062.4385      0.0016   711.11422     0.00008  26      14    Th I   15490           5   29552           6     -0.0031
  14065.8104      0.0011   710.94375     0.00006  53      29    Ar I                                         
  14079.6036      0.0013   710.24727     0.00006  26      18   Th II   22685         7/2   08605         5/2     -0.0014
  14101.7985      0.0006   709.12941     0.00003  26      41   Th II   14101         1/2   00000         3/2     -0.0001
  14102.8265      0.0019   709.07772     0.00009  24      12    Th I   14243           1   28346           1      0.0017
   14107.039       0.003   708.86597     0.00017  34      7.    Ar I                                         
 14112.09092     0.00004  708.612215    0.000002  26      75    Th I   23916           4   09804           5    -0.00000
  14129.7134      0.0004  707.728439    0.000021  25      54   Th II   11116         7/2   25246         9/2      0.0001
  14135.5880      0.0004  707.434314    0.000021  31      61    Th I   14206           4   28342           5      0.0016
  14137.4162      0.0021   707.34283     0.00011  25      10    Th I   15618           3   29756           4      0.0022
  14138.1841      0.0011   707.30441     0.00005  26      21    Th I   10526           3   24664           3     -0.0012
  14142.9006      0.0003  707.068533    0.000014  53      11    Ar I                                         
 14145.93806     0.00002  706.916711    0.000001  56      60    Ar I                                         
  14147.8029      0.0023   706.82353     0.00012  28      10    Th I   26995           3   12847           3     -0.0019
 14151.47885     0.00024  706.639928    0.000012  26      94    Th I   14206           4   28358           3     0.00020
  14157.6053      0.0008   706.33414     0.00004  25      28    Th I   08243           2   22401           1     -0.0006     A 
  14157.6053      0.0008   706.33414     0.00004  25      28    Th I   32686           5   46844           5     -0.0020     A 
 14159.09050     0.00010  706.260052    0.000005  25      23    Th I   17847           2   03687           2     0.00020
 14160.31866     0.00023  706.198797    0.000012  25      98    Th I   20522           2   06362           2     0.00010
  14161.3560      0.0018   706.14707     0.00009  26      13    Th I   16346           4   30508           5      0.0014
  14163.4321      0.0005   706.04356     0.00003  25      42    Th I   11241           3   25405           4      0.0002
   14168.631       0.005    705.7845      0.0003  30      4.    Th I   13175           4   27343           3       0.004
  14171.6058      0.0012   705.63633     0.00006  26      19    Th I   27260           3   13088           3     -0.0010
  14173.2106      0.0006   705.55644     0.00003  26      38   Th II   16033         5/2   01859         3/2      0.0006
  14188.9459      0.0004  704.773990    0.000017  26      65   Th II   15710         3/2   01521         5/2      0.0002
  14208.1306      0.0003  703.822362    0.000013  27      87    Th I   11197           5   25405           4     -0.0006
  14214.0385      0.0021   703.52982     0.00010  23      10    Th I   14465           2   28679           2      0.0008     A 
  14214.0385      0.0021   703.52982     0.00010  23      10    Th I   26363           2   40577           3     -0.0022     A 
  14214.9031      0.0019   703.48703     0.00009  24      11    Th I   23015           5   08800           4      0.0014
 14220.32021     0.00019  703.219045    0.000010  53      17    Ar I                                         
   14224.824       0.004   702.99642     0.00021  37      6.    Th I   15736           1   29961           1      -0.006
  14227.9918      0.0021   702.83988     0.00010  26      10    Th I   22338           3   08111           4      0.0015
  14233.9342      0.0010   702.54645     0.00005  25      22    Th I   30788           5   16554           6     -0.0001
   14234.703       0.004   702.50852     0.00017  26      6.    Th I   19039           2   33273           1      -0.003
  14238.4816      0.0013   702.32208     0.00007  25      16    Th I   30208           2   15970           3     -0.0020
 14243.99375     0.00005  702.050294    0.000002  25      60    Th I   14243           1   00000           2     0.00000
  14250.5930      0.0009   701.72518     0.00005  25      24    Th I   10414           4   24664           3      0.0003
  14251.2999      0.0014   701.69038     0.00007  26      16    Th I   29744           3   15493           4     -0.0006
  14275.8976      0.0004  700.481351    0.000019  26      59    Th I   28480           4   14204           5      0.0012
 14280.13614     0.00005  700.273436    0.000003  25      48    Th I   24084           6   09804           5    -0.00000
  14295.9957      0.0004  699.496573    0.000022  26      51   Th II   21297         5/2   07001         3/2     -0.0002
  14296.6936      0.0022   699.46243     0.00011  26      10   Th II   23697         7/2   09400         5/2      0.0013
 14302.91266     0.00003  699.158293    0.000001  26      19    Th I   07795           4   22098           4     0.00000
  14310.3331      0.0024   698.79575     0.00012  24      9.    Th I   26113           2   11802           2     -0.0034
   14311.472       0.006    698.7402      0.0003  34      4.   Th II   23372         3/2   09061         5/2      -0.007
  14320.4792      0.0016   698.30066     0.00008  26      14    Th I   13175           4   27495           4      0.0034
   14344.693       0.004   697.12193     0.00020  24      5.    Th I   30208           2   15863           2       0.002
  14351.6117      0.0021   696.78585     0.00010  23      10    Th I   19039           2   33390           1      0.0015
 14352.65455     0.00003  696.735225    0.000001  57      55    Ar I                                         
  14359.0845      0.0018   696.42323     0.00009  22      12    Th I   15490           5   29849           4     -0.0002
  14363.3343      0.0020   696.21717     0.00010  44      14    Ar I                                         
  14374.8919      0.0007   695.65741     0.00003  27      33    Th I   20737           1   06362           2      0.0010
   14378.384       0.003   695.48847     0.00014  21      7.   Th II   24757         9/2   10379         9/2      -0.000
   14381.463       0.003   695.33956     0.00012  50      12    Ar I                                         
  14387.8448      0.0015   695.03113     0.00007  26      15    Th I   21890           3   07502           3     -0.0001
  14388.2376      0.0007   695.01215     0.00003  27      35    Th I   29881           4   15493           4      0.0005
  14393.8615      0.0003  694.740601    0.000013  25      86    Th I   08243           2   22637           3      0.0000
 14397.75805     0.00004  694.552580    0.000002  25      87    Th I   24202           4   09804           5    -0.00000
  14399.9826      0.0005  694.445284    0.000023  25      47    Th I   21902           4   07502           3      0.0004
  14410.0971      0.0004  693.957851    0.000018  52      85    Ar I                                         
  14412.1995      0.0013   693.85662     0.00006  26      17    Th I   27260           3   12847           3      0.0006
  14417.1212      0.0024   693.61975     0.00012  26      9.    Th I   30281           1   15863           2     -0.0004
  14417.2351      0.0016   693.61427     0.00008  27      14    Th I   14465           2   28882           2     -0.0005
  14446.7989      0.0024   692.19487     0.00011  27      9.    Th I   18011           5   32458           4     -0.0004
  14454.9686      0.0003  691.803648    0.000012  25      88    Th I   24259           4   09804           5      0.0005
 14465.22188     0.00003  691.313281    0.000001  25      16    Th I   14465           2   00000           2     0.00000
  14468.1051      0.0008   691.17552     0.00004  27      28   Th II   13468         9/2   27937        11/2      0.0012
  14469.9053      0.0015   691.08953     0.00007  23      14    Th I   24274           5   09804           5      0.0005
  14487.1544      0.0023   690.26668     0.00011  24      9.    Th I   16783           4   31271           5     -0.0003
   14500.881       0.003   689.61326     0.00014  22      7.    Th I   10414           4   24915           3      -0.000
  14505.0476      0.0015   689.41518     0.00007  24      14    Th I   31671           4   17166           5      0.0014
  14511.2523      0.0005  689.120401    0.000023  26      47   Th II   16033         5/2   01521         5/2      0.0002
  14512.2392      0.0024   689.07354     0.00012  21      8.    Th I   26113           2   11601           1      0.0006
  14513.6331      0.0021   689.00736     0.00010  57      15    Ar I                                         
   14515.918       0.004   688.89888     0.00018  48      8.    Ar I                                         
 14517.35345     0.00024  688.830787    0.000012  25      93    Th I   18382           0   03865           1     0.00050
  14523.8798      0.0013   688.52126     0.00006  24      16    Th I   30017           3   15493           4      0.0025
  14524.9406      0.0007   688.47097     0.00003  26      31    Th I   28372           1   13847           2      0.0002
   14529.242       0.004   688.26713     0.00017  27      6.    Th I   31083           6   16554           6      -0.001
   14531.756       0.004   688.14807     0.00020  58      8.    Ar I                                         
 14541.96528     0.00012  687.664962    0.000006  25      19    Th I   17411           3   02869           3     0.00000
   14543.364       0.003   687.59882     0.00015  31      8.    Th I   23015           5   37558           4       0.001
 14549.29436     0.00015  687.318557    0.000007  52      22    Ar I                                         
  14549.9352      0.0017   687.28828     0.00008  24      12    Th I   15736           1   30286           1      0.0031
  14550.4869      0.0010   687.26222     0.00005  26      23    Th I   31716           5   17166           5     -0.0006
  14555.3076      0.0003  687.034605    0.000014  25      75    Th I   27852           5   13297           4     -0.0002
  14558.8849      0.0003  686.865794    0.000016  25      66    Th I   22669           3   08111           4      0.0002
  14559.7263      0.0004  686.826100    0.000019  25      57    Th I   20922           2   06362           2     -0.0002
  14560.1698      0.0010   686.80518     0.00005  23      22    Th I   26363           2   11802           2      0.0004
   14567.148       0.003   686.47616     0.00016  24      6.    Th I   19039           2   33606           2       0.002
  14570.5424      0.0015   686.31625     0.00007  48      20   Ar II                                         
  14582.3996      0.0021   685.75819     0.00010  24      10    Th I   27670           3   13088           3     -0.0010
  14583.1963      0.0013   685.72073     0.00006  27      17    Th I   30553           2   15970           3     -0.0006
  14585.7640      0.0004  685.600014    0.000019  26      58    Th I   27674           2   13088           3     -0.0001
  14587.0093      0.0008   685.54149     0.00004  25      28    Th I   31141           5   16554           6     -0.0001
  14589.4997      0.0024   685.42446     0.00011  26      9.    Th I   15166           3   29756           4      0.0017
  14602.0186      0.0009   684.83682     0.00004  25      25    Th I   11877           1   26479           0     -0.0002
  14626.4130      0.0009   683.69463     0.00004  17      20    Th I   11877           1   26504           2     -0.0023
 14626.70338     0.00004  683.681055    0.000002  25      65    Th I   19588           5   04961           4    -0.00000
  14638.6475      0.0020   683.12322     0.00009  29      12    Th I   14206           4   28845           4     -0.0007
 14639.31683     0.00008  683.091985    0.000004  25      29    Th I   22141           3   07502           3    -0.00010
 14648.66483     0.00015  682.656072    0.000007  25      15    Th I   11241           3   25890           2    -0.00000
  14651.1741      0.0006   682.53915     0.00003  24      40    Th I   27948           4   13297           4     -0.0002
   14668.146       0.003   681.74941     0.00013  22      7.    Th I   15166           3   29835           3      -0.002
  14674.2561      0.0018   681.46555     0.00008  26      12   Th II   10572         9/2   25246         9/2     -0.0003
  14674.8668      0.0021   681.43719     0.00010  24      10    Th I   24850           6   39525           5     -0.0002
  14679.0518      0.0019   681.24291     0.00009  24      11   Th II   27249         7/2   12570         7/2      0.0006
   14680.931       0.004   681.15572     0.00017  27      6.    Th I   22877           5   37558           4      -0.000
  14681.2945      0.0018   681.13885     0.00008  26      12    Th I   11241           3   25923           4      0.0014
  14681.7093      0.0007   681.11960     0.00003  25      31    Th I   12114           2   26796           3      0.0004
  14682.1750      0.0015   681.09800     0.00007  26      15    Th I   19039           2   33721           2     -0.0006
   14700.816       0.004   680.23437     0.00019  27      5.    Th I   17501           5   32201           5      -0.006
   14704.538       0.003   680.06218     0.00016  22      6.    Th I   17847           2   32551           3       0.001
  14705.0957      0.0012   680.03638     0.00005  25      19    Th I   26508           3   11802           2     -0.0001
 14720.79953     0.00019  679.310929    0.000009  25      11    Th I   23521           3   08800           4     0.00020
 14725.99215     0.00018  679.071393    0.000008  25      12    Th I   11197           5   25923           4    -0.00010
  14728.3864      0.0003  678.961001    0.000014  25      72    Th I   28932           4   14204           5     -0.0004
 14744.29472     0.00008  678.228440    0.000004  25      28    Th I   22855           3   08111           4    -0.00000
 14744.92074     0.00011  678.199644    0.000005  25      22    Th I   08243           2   22988           2    -0.00010
 14748.86425     0.00009  678.018309    0.000004  25      25    Th I   18614           1   03865           1    -0.00010
  14760.2197      0.0022   677.49669     0.00010  28      10    Th I   20322           5   35082           6      0.0014
   14762.072       0.003   677.41168     0.00014  25      7.    Th I   26363           2   11601           1       0.001
  14762.2313      0.0009   677.40437     0.00004  24      23    Th I   30255           3   15493           4     -0.0004
  14766.7390      0.0016   677.19758     0.00008  25      13   Th II   23372         3/2   08605         5/2     -0.0006
  14774.3668      0.0018   676.84796     0.00008  53      17    Ar I                                         
   14786.865       0.003   676.27588     0.00015  26      7.   Th II   27357         9/2   12570         7/2       0.001
  14792.7484      0.0007   676.00690     0.00003  24      32    Th I   17501           5   32293           5      0.0001
  14795.1455      0.0009   675.89738     0.00004  27      27    Th I   16346           4   31141           3      0.0007
 14796.58182     0.00004  675.831765    0.000002  25      65    Th I   17354           1   02558           0    -0.00000
   14797.215       0.005   675.80286     0.00022  59      7.    Ar I                                         
  14801.3739      0.0025   675.61296     0.00011  26      9.    Th I   28649           1   13847           2      0.0027
  14802.7022      0.0009   675.55233     0.00004  25      24    Th I   21165           3   06362           2      0.0001
 14804.51087     0.00015  675.469800    0.000007  52      21    Ar I                                         
  14807.5954      0.0019   675.32910     0.00008  25      12    Th I   15736           1   30544           2     -0.0012
  14826.3568      0.0007   674.47453     0.00003  26      31    Th I   27674           2   12847           3      0.0007
  14836.7073      0.0005  674.003996    0.000023  25      43    Th I   22338           3   07502           3      0.0001
  14843.4349      0.0019   673.69851     0.00009  25      11    Th I   28140           4   13297           4      0.0001
  14846.4708      0.0004  673.560747    0.000018  25      57    Th I   29050           5   14204           5      0.0004
  14848.8935      0.0013   673.45086     0.00006  25      17    Th I   26651           2   11802           2     -0.0020
   14854.888       0.003   673.17909     0.00012  27      8.    Th I   23655           4   08800           4      -0.001
  14857.4806      0.0008   673.06162     0.00004  24      26    Th I   32023           5   17166           5      0.0002
  14858.8946      0.0005  672.997572    0.000021  24      49    Th I   13175           4   28034           5     -0.0002
   14859.926       0.003   672.95087     0.00012  30      8.    Th I   30723           1   15863           2       0.001
 14860.35281     0.00008  672.931533    0.000004  25      29    Th I   20423           1   05563           1     0.00010
   14862.893       0.004   672.81654     0.00018  32      6.    Th I   19986           6   34849           5       0.001
 14878.61793     0.00024  672.105437    0.000011  25      94    Th I   10526           3   25405           4    -0.00000
  14882.6378      0.0010   671.92390     0.00004  25      23    Th I   15490           5   30372           6      0.0004
   14886.775       0.003   671.73716     0.00014  24      6.    Th I   32285           3   17398           3      -0.007
   14887.504       0.003   671.70429     0.00013  22      7.   Th II   21131         3/2   06244         1/2      -0.001
 14890.20664     0.00022  671.582352    0.000010  25      10    Th I   21252           2   06362           2    -0.00020
  14896.2377      0.0004  671.310446    0.000018  25      57    Th I   24701           5   09804           5      0.0005
   14912.234       0.003   670.59034     0.00015  31      7.   Th II   23372         3/2   08460         3/2       0.005
   14912.585       0.003   670.57457     0.00013  25      7.   Th II   23518         7/2   08605         5/2       0.005
   14923.761       0.004   670.07237     0.00016  47      8.    Ar I                                         
  14925.5794      0.0018   669.99074     0.00008  23      12    Th I   15618           3   30544           2     -0.0006
  14926.3505      0.0004  669.956130    0.000016  26      64    Th I   18614           1   03687           2     -0.0005
  14929.8556      0.0005  669.798844    0.000022  26      47    Th I   12114           2   27044           3      0.0001
  14933.5215      0.0012   669.63442     0.00005  27      19    Th I   15618           3   30552           4      0.0015
  14934.6120      0.0013   669.58552     0.00006  27      17    Th I   14206           4   29141           5     -0.0013
  14937.4709      0.0014   669.45737     0.00006  26      16   Th II   19050         3/2   04113         5/2      0.0009
  14956.3173      0.0012   668.61379     0.00005  51      26   Ar II                                         
  14956.8628      0.0011   668.58940     0.00005  26      20    Th I   14465           2   29422           1     -0.0001
 14958.38772     0.00025  668.521246    0.000011  25      92    Th I   08243           2   23201           3    -0.00020
  14965.7470      0.0019   668.19251     0.00009  27      12    Th I   15166           3   30132           2      0.0013
 14968.82615     0.00023  668.055057    0.000010  25      10    Th I   22248           2   07280           2    -0.00010
  14972.0195      0.0003  667.912569    0.000012  52      12    Ar I                                         
 14977.81850     0.00011  667.653971    0.000005  25      20    Th I   17847           2   02869           3     0.00020
  14980.3251      0.0007   667.54225     0.00003  25      34    Th I   16346           4   31326           4     -0.0000
   14990.750       0.004   667.07804     0.00018  23      5.    Th I   16783           4   31774           3       0.003
  14991.0253      0.0006   667.06578     0.00003  25      37    Th I   10414           4   25405           4     -0.0001
  14996.5516      0.0017   666.81996     0.00008  52      19   Ar II                                         
   15001.742       0.005   666.58923     0.00024  72      7.    Ar I                                         
  15002.5425      0.0008   666.55369     0.00004  25      27    Th I   23113           4   08111           4     -0.0006
 15005.75894     0.00003  666.410812    0.000001  25      11    Th I   22508           2   07502           3    -0.00000
   15009.347       0.004   666.25149     0.00019  49      7.    Ar I                                         
 15013.85170     0.00014  666.051604    0.000006  25      16    Th I   11241           3   26255           4     0.00000
   15021.045       0.004   665.73266     0.00016  29      6.    Th I   15736           1   30758           2       0.001
  15023.5766      0.0009   665.62046     0.00004  26      26    Th I   28321           5   13297           4      0.0009
   15032.173       0.003   665.23981     0.00013  24      7.    Th I   15618           3   30651           3      -0.003
  15035.7992      0.0011   665.07938     0.00005  25      21   Th II   25414        11/2   10379         9/2      0.0011
  15036.8451      0.0014   665.03312     0.00006  25      16   Th II   11725         1/2   26762         3/2      0.0007
  15041.2672      0.0009   664.83760     0.00004  26      27   Th II   12485         7/2   27526         9/2      0.0009
 15045.50154     0.00022  664.650492    0.000010  26      10    Th I   24850           6   09804           5    -0.00010
  15045.5476      0.0004  664.648457    0.000018  22      52   Th II   24757         9/2   09711         7/2      0.0028
  15046.9550      0.0025   664.58629     0.00011  18      7.    Th I   17411           3   32458           4     -0.0002
  15047.7029      0.0010   664.55326     0.00004  54      33   Ar II                                         
   15056.672       0.003   664.15739     0.00012  63      12   Ar II                                         
 15058.55058     0.00018  664.074537    0.000008  25      12    Th I   11197           5   26255           4    -0.00030
  15060.1196      0.0016   664.00535     0.00007  52      20   Ar II                                         
   15062.147       0.005   663.91597     0.00022  26      4.  
   15070.931       0.004   663.52902     0.00017  26      5.   Th II   24132         3/2   09061         5/2      -0.002
  15101.6931      0.0003  662.177408    0.000013  26      79   Th II   19248         5/2   04146         7/2     -0.0001
  15105.7518      0.0004  661.999489    0.000017  25      60    Th I   29310           4   14204           5     -0.0003
  15107.2411      0.0010   661.93423     0.00004  25      23    Th I   10783           2   25890           2      0.0011
  15108.2848      0.0012   661.88850     0.00005  27      19   Th II   12485         7/2   27593         5/2      0.0007
  15116.6479      0.0006   661.52232     0.00003  23      35    Th I   23916           4   08800           4      0.0001
  15116.7014      0.0005  661.519980    0.000020  24      48    Th I   22396           1   07280           2     -0.0004
  15134.9114      0.0004  660.724053    0.000018  25      56   Th II   19248         5/2   04113         5/2      0.0005
  15136.2000      0.0022   660.66780     0.00010  58      15    Ar I                                         
  15139.0278      0.0018   660.54440     0.00008  26      12    Th I   15618           3   30758           2      0.0006
  15140.9945      0.0021   660.45860     0.00009  27      11    Th I   19948           4   35089           3      0.0001
  15148.5189      0.0004  660.130544    0.000019  26      53  Th III   00000           4   15148           4     -0.0005
   15154.306       0.004   659.87846     0.00019  28      5.    Th I   23609           5   38763           5      -0.003
 15161.25448     0.00004  659.576027    0.000002  25      80    Th I   20724           0   05563           1     0.00000
  15162.3496      0.0003  659.528390    0.000012  24      79    Th I   31716           5   16554           6      0.0001
 15166.90062     0.00003  659.330489    0.000001  25      14    Th I   15166           3   00000           2     0.00000
  15167.6006      0.0003  659.300062    0.000011  23      83    Th I   22669           3   07502           3     -0.0010
 15173.67958     0.00003  659.035928    0.000001  25      18    Th I   19039           2   03865           1    -0.00000
  15174.1388      0.0006   659.01598     0.00003  19      30    Th I   20737           1   05563           1     -0.0065
  15180.2349      0.0013   658.75134     0.00006  27      18    Th I   19227           6   34407           6      0.0007
  15182.7287      0.0004  658.643133    0.000019  26      53    Th I   28480           4   13297           4      0.0007
  15183.2827      0.0011   658.61910     0.00005  32      22    Th I   13175           4   28358           3      0.0005
 15184.35867     0.00003  658.572431    0.000001  25      21    Th I   18053           4   02869           3    -0.00000
  15192.8423      0.0011   658.20469     0.00005  25      21    Th I   26995           3   11802           2      0.0008
  15198.7854      0.0005  657.947310    0.000023  26      43   Th II   15349        11/2   30548        13/2      0.0002
 15199.80635     0.00006  657.903119    0.000003  25      40    Th I   18069           3   02869           3    -0.00010
  15202.3309      0.0007   657.79386     0.00003  26      34    Th I   14481           6   29684           5     -0.0001
  15217.3478      0.0011   657.14474     0.00005  25      20   Th II   27787         9/2   12570         7/2     -0.0008
  15227.9247      0.0013   656.68830     0.00006  24      16    Th I   22508           2   07280           2      0.0013
  15229.3748      0.0006  656.625773    0.000024  26      40    Th I   12114           2   27343           3     -0.0000
   15234.806       0.005   656.39167     0.00021  30      4.    Th I   29197           1   13962           1       0.001
  15239.5597      0.0020   656.18694     0.00008  24      11   Th II   14275         9/2   29515         9/2      0.0018
  15241.5287      0.0023   656.10217     0.00010  24      9.    Th I   22163           4   37404           3      0.0007
   15241.810       0.003   656.09007     0.00014  28      7.   Th II   15242         9/2   30484        11/2      -0.004
  15242.3063      0.0003  656.068695    0.000013  25      76    Th I   18930           3   03687           2      0.0002
 15253.27119     0.00006  655.597077    0.000002  25      44    Th I   20214           3   04961           4     0.00010
  15258.9863      0.0005  655.351528    0.000020  24      46    Th I   28347           2   13088           3      0.0002
  15262.5246      0.0014   655.19960     0.00006  23      15    Th I   11241           3   26504           2      0.0005
  15272.9413      0.0008   654.75273     0.00004  25      26    Th I   32439           4   17166           5     -0.0006
  15281.5116      0.0021   654.38553     0.00009  25      10    Th I   26882           0   11601           1      0.0036
  15291.8782      0.0009   653.94191     0.00004  24      25    Th I   28589           3   13297           4      0.0020
   15292.895       0.004   653.89844     0.00018  26      5.    Th I   28140           4   12847           3      -0.004
  15295.3189      0.0016   653.79480     0.00007  24      13  
   15298.916       0.003   653.64107     0.00011  23      8.    Th I   17411           3   32710           2      -0.002
 15306.56106     0.00003  653.314612    0.000001  25      11    Th I   21668           1   06362           2    -0.00000
  15327.3110      0.0019   652.43016     0.00008  24      11    Th I   17224           2   32551           3     -0.0007
  15328.3829      0.0003  652.384538    0.000015  26      67    Th I   10783           2   26111           1     -0.0006
 15351.16636     0.00009  651.416300    0.000004  25      27    Th I   19039           2   03687           2     0.00020
   15353.538       0.003   651.31567     0.00012  26      8.   Th II   24414         3/2   09061         5/2      -0.001
   15353.788       0.003   651.30506     0.00015  26      6.   Th II   22355         1/2   07001         3/2       0.003
  15358.9809      0.0003  651.084863    0.000012  25      79    Th I   20922           2   05563           1      0.0000
  15360.6050      0.0012   651.01602     0.00005  25      19    Th I   20322           5   04961           4     -0.0018
  15363.8508      0.0003  650.878488    0.000013  25      76    Th I   10526           3   25890           2     -0.0000
  15372.0646      0.0021   650.53070     0.00009  31      11   Th II   11116         7/2   26488         5/2      0.0020
  15375.6545      0.0004  650.378820    0.000016  25      60    Th I   21738           2   06362           2      0.0003
  15378.8076      0.0023   650.24547     0.00010  26      9.    Th I   28676           3   13297           4     -0.0013
  15386.3057      0.0018   649.92859     0.00007  25      12    Th I   14032           2   29418           2      0.0006
  15389.7641      0.0020   649.78254     0.00008  25      11    Th I   22669           3   07280           2     -0.0019
  15391.6071      0.0023   649.70473     0.00010  30      10    Th I   28480           4   13088           3      0.0071
 15396.47927     0.00020  649.499137    0.000008  25      11    Th I   10526           3   25923           4     0.00010
 15402.31491     0.00007  649.253054    0.000003  25      36    Th I   24202           4   08800           4     0.00000
  15406.7146      0.0009   649.06765     0.00004  26      24    Th I   07795           4   23201           3     -0.0001
  15410.0444      0.0011   648.92740     0.00005  25      20    Th I   23521           3   08111           4     -0.0002
  15420.4986      0.0017   648.48746     0.00007  52      19   Ar II                                         
  15424.7370      0.0012   648.30927     0.00005  26      19    Th I   28513           2   13088           3      0.0003
  15440.2297      0.0012   647.65876     0.00005  22      18    Th I   24084           6   39525           5     -0.0028
  15440.3640      0.0016   647.65313     0.00007  25      13    Th I   15490           5   30930           6      0.0012
  15448.7818      0.0012   647.30023     0.00005  26      19   Th II   12488         9/2   27937        11/2     -0.0021
   15456.653       0.003   646.97061     0.00012  29      8.    Th I   23306           6   38763           5       0.004
  15457.2368      0.0011   646.94616     0.00005  26      21    Th I   27260           3   11802           2      0.0012
  15459.5245      0.0008   646.85042     0.00004  26      27    Th I   24259           4   08800           4     -0.0004
  15460.3902      0.0021   646.81420     0.00009  32      12    Th I   27061           2   11601           1      0.0059
  15469.2556      0.0003  646.443517    0.000011  23      85   Th II   21682         7/2   06213         9/2     -0.0017
 15469.34230     0.00008  646.439894    0.000003  25      29    Th I   32023           5   16554           6     0.00000
  15474.4619      0.0010   646.22603     0.00004  22      20    Th I   24274           5   08800           4      0.0002
 15482.11246     0.00003  645.906689    0.000001  25      30    Th I   07795           4   23277           5     0.00000
  15486.9490      0.0017   645.70498     0.00007  20      12    Th I   27087           1   11601           1     -0.0013
   15494.644       0.003   645.38429     0.00013  30      8.    Th I   27297           1   11802           2      -0.002
  15497.2954      0.0011   645.27389     0.00005  25      19    Th I   30990           3   15493           4     -0.0015
   15498.701       0.003   645.21537     0.00014  25      6.  
  15499.5779      0.0003  645.178860    0.000014  25      66    Th I   28347           2   12847           3     -0.0002
  15507.3552      0.0003  644.855286    0.000013  25      74    Th I   29711           5   14204           5     -0.0005
   15508.887       0.003   644.79159     0.00012  23      7.    Th I   10414           4   25923           4       0.001
   15510.077       0.003   644.74212     0.00012  25      7.    Th I   16783           4   32293           5      -0.000
   15514.456       0.004   644.56016     0.00016  27      5.    Th I   27317           3   11802           2      -0.003
   15520.569       0.003   644.30628     0.00011  27      8.    Th I   32686           5   17166           5      -0.003
  15525.8963      0.0021   644.08520     0.00009  39      13    Th I   31019           4   15493           4      0.0023
  15526.0008      0.0020   644.08086     0.00008  27      11   Th II   09720         7/2   25246         9/2      0.0008
  15526.2740      0.0005  644.069532    0.000019  25      47    Th I   08243           2   23769           1     -0.0001
   15527.738       0.003   644.00881     0.00013  23      6.    Th I   21890           3   06362           2       0.001
 15529.05850     0.00020  643.954043    0.000008  26      11    Th I   29733           5   14204           5     0.00020
  15531.6926      0.0020   643.84483     0.00008  21      10    Th I   25336           6   09804           5      0.0012
  15550.7682      0.0020   643.05505     0.00008  29      12    Th I   25355           4   09804           5     -0.0001
   15553.835       0.003   642.92825     0.00012  24      7.    Th I   31523           3   15970           3      -0.003
  15560.3545      0.0015   642.65888     0.00006  26      15   Th II   22014        11/2   37575        13/2     -0.0007
  15566.9106      0.0009   642.38822     0.00004  25      24    Th I   17501           5   33068           6      0.0008
  15580.9809      0.0004  641.808118    0.000016  56      88    Ar I                                         
  15581.4794      0.0010   641.78758     0.00004  25      23   Th II   24982         7/2   09400         5/2     -0.0014
  15582.8496      0.0013   641.73115     0.00005  25      17    Th I   16346           4   31929           3     -0.0022
   15586.246       0.003   641.59131     0.00014  26      6.    Th I   19503           3   35089           3      -0.000
 15587.52364     0.00012  641.538722    0.000005  26      18    Th I   28884           3   13297           4    -0.00000
 15591.69382     0.00004  641.367135    0.000002  25      81    Th I   23093           2   07502           3    -0.00000
   15599.636       0.003   641.04059     0.00013  33      7.    Th I   20867           7   36467           7      -0.004
  15599.7226      0.0014   641.03704     0.00006  24      16   Th II   17121         3/2   01521         5/2     -0.0015
 15604.96482     0.00012  640.821695    0.000005  25      19    Th I   20566           4   04961           4    -0.00020
  15618.9851      0.0006  640.246464    0.000025  24      36    Th I   15618           3   00000           2      0.0005
   15620.812       0.003   640.17159     0.00011  25      8.    Th I   24421           3   08800           4       0.003
  15628.1304      0.0009   639.87180     0.00004  26      26    Th I   14206           4   29835           3     -0.0018
   15632.781       0.004   639.68144     0.00018  24      5.    Th I   19516           2   35149           2       0.002
   15633.632       0.004   639.64664     0.00017  23      5.   Th II   62805     7/2,9/2   47171         9/2      -0.004
  15635.2190      0.0006   639.58170     0.00003  25      36    Th I   28932           4   13297           4      0.0006
  15639.3297      0.0023   639.41359     0.00009  25      9.    Th I   37234           2   21594           3     -0.0005
  15642.2436      0.0022   639.29448     0.00009  24      10    Th I   14206           4   29849           4     -0.0020
  15644.8172      0.0017   639.18932     0.00007  26      13    Th I   27447           2   11802           2      0.0061
  15646.6155      0.0011   639.11585     0.00005  28      21    Th I   19503           3   35149           2     -0.0005
  15646.6570      0.0024   639.11416     0.00010  23      8.    Th I   15618           3   31265           3      0.0055
  15648.0330      0.0004  639.057956    0.000017  26      54    Th I   31141           5   15493           4      0.0002
  15649.0003      0.0014   639.01846     0.00006  21      14    Th I   16346           4   31995           4     -0.0012
 15651.50679     0.00014  638.916120    0.000006  25      16    Th I   19516           2   03865           1     0.00010
  15658.0703      0.0015   638.64830     0.00006  61      22    Ar I                                         
  15666.3094      0.0016   638.31243     0.00007  25      13    Th I   16346           4   32012           4      0.0011
  15670.4521      0.0007   638.14368     0.00003  24      32    Th I   13175           4   28845           4      0.0004
 15677.19182     0.00005  637.869340    0.000002  25      47    Th I   29881           4   14204           5     0.00000
  15677.7338      0.0018   637.84729     0.00007  22      12    Th I   29640           1   13962           1     -0.0029
   15688.188       0.003   637.42226     0.00011  26      8.    Th I   17411           3   33099           3      -0.001
  15689.0153      0.0009   637.38863     0.00004  24      24    Th I   11877           1   27566           2      0.0008
 15689.46138     0.00011  637.370510    0.000004  25      21    Th I   21252           2   05563           1     0.00000
   15695.300       0.003   637.13341     0.00012  38      9.    Ar I                                         
  15696.3698      0.0004  637.089986    0.000014  23      61    Th I   32862           4   17166           5      0.0005
  15696.5550      0.0021   637.08247     0.00009  25      10    Th I   27297           1   11601           1      0.0063
   15707.967       0.004   636.61961     0.00018  27      5.  
   15710.846       0.003   636.50298     0.00010  25      8.   Th II   15710         3/2   00000         3/2       0.004
  15719.7296      0.0007   636.14326     0.00003  26      33    Th I   32885           6   17166           5     -0.0001
   15721.058       0.004   636.08950     0.00017  29      5.   Th II   16033         5/2   31754         5/2      -0.003
  15722.3335      0.0014   636.03790     0.00006  26      16   Th II   35602        11/2   19880         9/2      0.0010
 15729.03779     0.00015  635.766799    0.000006  25      15    Th I   10526           3   26255           4     0.00010
  15729.7328      0.0003  635.738709    0.000013  25      68    Th I   11241           3   26971           4      0.0001
 15746.80948     0.00013  635.049279    0.000005  26      17    Th I   08243           2   23990           2    -0.00000
   15748.328       0.003   634.98805     0.00014  27      6.    Th I   23015           5   38763           5       0.003
  15753.3021      0.0005  634.787549    0.000020  26      47    Th I   29050           5   13297           4     -0.0000
 15761.40206     0.00003  634.461323    0.000001  26      10    Th I   24561           3   08800           4     0.00000
  15769.3364      0.0003  634.142094    0.000014  25      67    Th I   23049           1   07280           2      0.0009
  15770.2373      0.0015   634.10587     0.00006  21      13    Th I   25575           4   09804           5     -0.0013
 15774.43174     0.00021  633.937258    0.000008  26      11    Th I   11197           5   26971           4    -0.00010
  15779.9436      0.0025   633.71583     0.00010  37      10  Th III   05060           3   20840           3     -0.0011
  15789.8932      0.0007   633.31651     0.00003  28      33    Th I   31283           3   15493           4     -0.0015
 15800.21643     0.00004  632.902723    0.000002  26      65    Th I   11197           5   26997           6     0.00000
 15802.49120     0.00012  632.811616    0.000005  25      19    Th I   11241           3   27044           3     0.00000
  15807.4158      0.0013   632.61447     0.00005  25      17    Th I   14206           4   30014           4      0.0037
  15813.8599      0.0010   632.35668     0.00004  24      21    Th I   23093           2   07280           2      0.0017
  15825.4644      0.0007   631.89299     0.00003  26      31    Th I   28673           2   12847           3     -0.0009
  15828.9925      0.0003  631.752146    0.000014  24      64    Th I   19516           2   03687           2     -0.0007
  15836.8947      0.0012   631.43692     0.00005  24      18    Th I   15490           5   31326           4     -0.0022
  15841.4445      0.0003  631.255563    0.000011  25      84    Th I   10414           4   26255           4     -0.0005
  15849.3630      0.0023   630.94019     0.00009  58      14    Ar I                                         
  15855.3483      0.0018   630.70201     0.00007  23      12    Th I   16346           4   32201           5      0.0006
  15857.9453      0.0013   630.59872     0.00005  25      16   Th II   24463         5/2   08605         5/2     -0.0030
  15860.4437      0.0003  630.499385    0.000012  26      74    Th I   29157           3   13297           4     -0.0000
  15865.0678      0.0011   630.31562     0.00004  24      19    Th I   21539           4   37404           3     -0.0012
  15866.3195      0.0003  630.265890    0.000012  26      75    Th I   12114           2   27980           3     -0.0001
  15871.3905      0.0017   630.06452     0.00007  27      13    Th I   27674           2   11802           2     -0.0023
  15876.5002      0.0024   629.86174     0.00009  39      11    Ar I                                         
 15885.66693     0.00024  629.498279    0.000009  26      97    Th I   25690           5   09804           5     0.00000
  15886.5533      0.0005  629.463157    0.000019  26      47    Th I   22248           2   06362           2     -0.0002
  15888.6537      0.0012   629.37994     0.00005  21      16    Th I   14243           1   30132           2      0.0012
  15889.7420      0.0022   629.33684     0.00009  21      9.    Th I   13945           3   29835           3      0.0002
 15890.84590     0.00019  629.293120    0.000007  26      12    Th I   14481           6   30372           6     0.00030
  15895.1508      0.0020   629.12269     0.00008  28      12   Th II   25607         9/2   09711         7/2      0.0014
  15900.7943      0.0006  628.899401    0.000022  24      39    Th I   24701           5   08800           4      0.0003
  15903.8566      0.0017   628.77830     0.00007  23      13    Th I   13945           3   29849           4      0.0015
  15905.7957      0.0008   628.70165     0.00003  24      26   Th II   11725         1/2   27631         3/2     -0.0004
  15921.2759      0.0010   628.09037     0.00004  28      24   Th II   12902         3/2   28823         5/2     -0.0004
  15926.1688      0.0009   627.89740     0.00003  27      26   Th II   22139         9/2   06213         9/2      0.0017
  15928.8905      0.0004  627.790113    0.000017  27      54    Th I   13175           4   29104           4      0.0000
 15934.09158     0.00017  627.585197    0.000007  26      14   Th II   20080         7/2   04146         7/2     0.00010
  15940.6273      0.0003  627.327886    0.000012  26      74    Th I   18809           4   02869           3      0.0001
  15949.1326      0.0019   626.99334     0.00007  25      12    Th I   25753           5   09804           5      0.0011
  15953.1679      0.0019   626.83475     0.00007  25      11    Th I   16783           4   32737           5     -0.0012
  15954.2891      0.0012   626.79070     0.00005  24      19   Th II   24414         3/2   08460         3/2     -0.0005
 15966.40664     0.00005  626.315002    0.000002  27      58    Th I   10414           4   26380           5     0.00170
  15967.3087      0.0003  626.279619    0.000010  25      85   Th II   20080         7/2   04113         5/2     -0.0006
  15973.5787      0.0010   626.03379     0.00004  27      22   Th II   20120         5/2   04146         7/2     -0.0001
 15976.59901     0.00011  625.915440    0.000004  26      21    Th I   22338           3   06362           2     0.00010
  15994.3323      0.0010   625.22147     0.00004  26      23    Th I   11197           5   27191           5      0.0003
  16005.3785      0.0010   624.78997     0.00004  19      19    Th I   29853           2   13847           2      0.0047
  16006.7966      0.0020   624.73462     0.00008  24      10   Th II   20120         5/2   04113         5/2      0.0001
   16008.272       0.003   624.67706     0.00012  28      8.   Th II   09238         9/2   25246         9/2      -0.006
  16012.5870      0.0018   624.50871     0.00007  30      13    Th I   29310           4   13297           4      0.0033
   16013.203       0.003   624.48469     0.00010  54      12   Ar II                                         
  16013.6613      0.0015   624.46681     0.00006  27      15  Th III   04826           3   20840           3     -0.0010
  16018.7618      0.0003  624.267977    0.000012  27      75    Th I   23521           3   07502           3      0.0003
   16026.133       0.003   623.98083     0.00011  24      8.    Th I   14481           6   30508           5      -0.001
 16034.42908     0.00011  623.658002    0.000004  26      22    Th I   22396           1   06362           2     0.00010
  16036.1228      0.0024   623.59213     0.00009  24      9.    Th I   17354           1   33390           1     -0.0022
  16039.2666      0.0013   623.46990     0.00005  24      16   Th II   25440         5/2   09400         5/2     -0.0005
 16056.28151     0.00014  622.809210    0.000006  26      16    Th I   18614           1   02558           0     0.00020
 16061.03421     0.00005  622.624911    0.000002  26      56    Th I   18930           3   02869           3     0.00000
  16069.3152      0.0004  622.304053    0.000016  25      53    Th I   29157           3   13088           3     -0.0005
   16069.987       0.003   622.27805     0.00013  32      7.    Th I   28917           2   12847           3       0.000
 16072.69482     0.00022  622.173202    0.000008  27      10    Th I   25877           4   09804           5     0.00010
   16073.299       0.009    622.1498      0.0003  62      3.    Th I   27674           2   11601           1       0.004
   16078.985       0.003   621.92979     0.00011  22      7.    Th I   15166           3   31245           2      -0.002
  16091.5600      0.0004  621.443786    0.000015  26      60    Th I   24202           4   08111           4     -0.0000
  16092.1177      0.0018   621.42225     0.00007  34      14    Ar I                                         
   16101.231       0.005   621.07053     0.00018  38      6.    Th I   23603           2   07502           3      -0.002
  16102.0095      0.0005  621.040500    0.000021  28      44    Th I   11241           3   27343           3     -0.0011
  16104.4415      0.0014   620.94671     0.00005  23      15    Th I   33270           4   17166           5      0.0008
 16105.81554     0.00004  620.893737    0.000002  26      66    Th I   21668           1   05563           1    -0.00000
  16109.3450      0.0005  620.757703    0.000018  25      47    Th I   29197           2   13088           3      0.0002
  16113.8409      0.0024   620.58451     0.00009  21      8.   Th II   24132         3/2   08018         3/2     -0.0021
 16115.49326     0.00003  620.520876    0.000001  26      11    Th I   21077           5   04961           4    -0.00000
  16123.4436      0.0012   620.21490     0.00005  29      19   Th II   17983         5/2   01859         3/2     -0.0021
 16129.19472     0.00004  619.993755    0.000002  26      67    Th I   19817           1   03687           2     0.00000
  16133.9471      0.0020   619.81113     0.00008  24      10   Th II   06700         9/2   22834         7/2     -0.0006
   16136.752       0.003   619.70338     0.00011  33      9.    Th I   15490           5   31626           5       0.004
  16140.5640      0.0011   619.55704     0.00004  27      21   Th II   11116         7/2   27257         7/2     -0.0000
 16145.65060     0.00006  619.361848    0.000002  26      42    Th I   22508           2   06362           2    -0.00000
  16152.8518      0.0009   619.08573     0.00004  25      24    Th I   23655           4   07502           3      0.0006
 16155.51360     0.00006  618.983726    0.000002  27      43    Th I   08243           2   24399           3     0.00010
  16164.2257      0.0004  618.650109    0.000014  26      61    Th I   29252           2   13088           3      0.0001
  16164.3652      0.0012   618.64477     0.00004  26      19   Th II   20310         5/2   04146         7/2     -0.0000
 16169.89421     0.00003  618.433236    0.000001  26      27    Th I   19039           2   02869           3     0.00000
 16174.90852     0.00014  618.241518    0.000005  27      17    Th I   21738           2   05563           1    -0.00010
 16180.86064     0.00012  618.014098    0.000005  26      20    Th I   24981           3   08800           4     0.00020
   16194.838       0.003   617.48072     0.00011  56      12    Ar I                                         
  16196.9910      0.0005  617.398626    0.000020  58      64   Ar II                                         
   16202.508       0.003   617.18842     0.00011  42      10    Ar I                                         
 16203.43922     0.00003  617.152931    0.000001  27      13    Th I   21165           3   04961           4     0.00000
 16217.48213     0.00006  616.618531    0.000002  26      42    Th I   16217           2   00000           2     0.00010
  16221.4562      0.0020   616.46747     0.00008  27      11    Th I   29310           4   13088           3      0.0005
   16223.555       0.005   616.38773     0.00020  54      6.    Th I   23741           1   39964           2       0.001
 16225.71041     0.00018  616.305835    0.000007  26      12    Th I   15490           5   31715           6     0.00010
  16236.9514      0.0003  615.879159    0.000010  26      85    Th I   07795           4   24032           4      0.0002
 16240.92595     0.00016  615.728440    0.000006  27      14    Th I   23521           3   07280           2     0.00010
   16241.825       0.003   615.69435     0.00012  29      7.    Ar I                                         
  16243.7359      0.0004  615.621929    0.000015  27      58    Th I   26048           4   09804           5      0.0003
 16244.91765     0.00016  615.577143    0.000006  27      14    Th I   14481           6   30726           7    -0.00020
 16250.39841     0.00004  615.369528    0.000002  27      74    Th I   23752           2   07502           3     0.00030
  16253.8600      0.0006  615.238472    0.000024  27      36    Th I   11241           3   27495           4      0.0013
  16267.7154      0.0017   614.71447     0.00006  28      14    Ar I                                         
  16269.5299      0.0013   614.64591     0.00005  27      17    Th I   10526           3   26796           3     -0.0008
  16285.7260      0.0022   614.03465     0.00008  41      12   Ar II
  16287.6411      0.0012   613.96245     0.00004  28      20    Th I   31780           3   15493           4      0.0004
  16298.5603      0.0017   613.55112     0.00006  28      14    Th I   11197           5   27495           4      0.0024
  16300.5715      0.0009   613.47542     0.00003  27      25    Th I   14243           1   30544           2      0.0006
  16301.0863      0.0016   613.45605     0.00006  25      14    Th I   14206           4   30508           5     -0.0010
  16309.9092      0.0014   613.12420     0.00005  29      17    Th I   29157           3   12847           3      0.0014
  16312.8397      0.0021   613.01406     0.00008  26      11    Th I   30517           5   14204           5     -0.0016
  16313.1216      0.0017   613.00346     0.00006  28      14    Th I   30517           4   14204           5     -0.0022
   16315.085       0.003   612.92971     0.00012  21      6.    Th I   32285           3   15970           3       0.003
   16315.567       0.003   612.91158     0.00013  30      7.    Th I   16783           4   33099           3       0.001
 16323.39723     0.00018  612.617574    0.000007  27      13    Th I   23603           2   07280           2    -0.00020
  16324.4948      0.0018   612.57638     0.00007  25      12    Th I   11197           5   27521           4     -0.0015
  16325.1240      0.0005  612.552774    0.000019  27      45    Th I   11241           3   27566           2      0.0008
 16331.59170     0.00021  612.310189    0.000008  26      11    Th I   32885           6   16554           6     0.00010
  16333.8622      0.0006  612.225073    0.000021  28      41   Th II   14545         5/2   30879         7/2     -0.0003
  16336.1499      0.0005  612.139338    0.000020  28      43    Th I   12114           2   28450           1     -0.0002
  16345.5879      0.0005  611.785886    0.000017  27      52    Th I   14206           4   30552           4      0.0002
  16348.9083      0.0004  611.661636    0.000015  57      86   Ar II                                         
  16349.9372      0.0004  611.623143    0.000015  27      57    Th I   29197           2   12847           3      0.0003
 16354.48768     0.00025  611.452966    0.000009  27      95   Th II   18214         3/2   01859         3/2    -0.00020
   16366.689       0.003   610.99711     0.00012  30      7.    Th I   17354           1   33721           2      -0.001
 16368.69026     0.00020  610.922428    0.000008  27      11    Th I   30572           6   14204           5     0.00000
  16370.5423      0.0016   610.85331     0.00006  26      14    Th I   11241           3   27612           3      0.0015
   16373.778       0.004   610.73259     0.00014  64      9.    Ar I                                         
  16376.6049      0.0005  610.627174    0.000019  29      48    Ar I
  16376.6665      0.0003  610.624878    0.000011  27      78    Th I   15618           3   31995           4      0.0001
  16379.1297      0.0021   610.53305     0.00008  27      11   Th II   25440         5/2   09061         5/2      0.0012
 16381.93817     0.00007  610.428381    0.000003  27      34    Th I   10414           4   26796           3     0.00010
 16384.27261     0.00015  610.341407    0.000006  28      16    Th I   08243           2   24627           1    -0.00000
   16388.936       0.003   610.16774     0.00012  21      6.    Th I   29686           3   13297           4       0.001
  16391.3691      0.0004  610.077165    0.000014  26      61   Th II   26770        11/2   10379         9/2     -0.0002
  16393.9573      0.0010   609.98085     0.00004  43      30    Th I   33560           4   17166           5      0.0079
   16396.448       0.004   609.88818     0.00014  28      6.   Th II   24414         3/2   08018         3/2      -0.002
   16414.612       0.003   609.21330     0.00011  29      8.    Th I   23916           4   07502           3       0.002
 16421.12762     0.00008  608.971578    0.000003  27      33    Th I   08243           2   24664           3     0.00000
  16423.1992      0.0007   608.89476     0.00003  27      33   Th II   15349        11/2   31773         9/2     -0.0005
 16428.29386     0.00015  608.705937    0.000006  27      15    Th I   08243           2   24671           2     0.00010
  16428.6163      0.0011   608.69399     0.00004  27      20   Th II   22642         9/2   06213         9/2      0.0010
  16444.2409      0.0021   608.11564     0.00008  31      12    Th I   14206           4   30651           3     -0.0024
 16444.91863     0.00016  608.090574    0.000006  27      15    Th I   10526           3   26971           4    -0.00010
 16447.08703     0.00025  608.010402    0.000009  27      95    Th I   29744           3   13297           4     0.00020
 16448.57099     0.00015  607.955549    0.000006  28      15    Th I   14481           6   30930           6    -0.00000
 16450.64748     0.00023  607.878809    0.000009  27      99    Th I   24561           3   08111           4     0.00020
  16461.4882      0.0004  607.478490    0.000017  28      53   Th II   17983         5/2   01521         5/2      0.0004
   16468.979       0.003   607.20218     0.00010  30      9.    Th I   11877           1   28346           1      -0.000
  16472.5631      0.0004  607.070069    0.000013  28      65    Th I   23752           2   07280           2      0.0005
   16479.420       0.003   606.81747     0.00013  23      6.   Th II   26647        13/2   43127        11/2       0.005
  16481.3631      0.0012   606.74593     0.00004  30      20    Th I   21077           5   37558           4      0.0010
  16492.9037      0.0011   606.32137     0.00004  27      21    Th I   22855           3   06362           2      0.0004
  16498.7901      0.0017   606.10505     0.00006  61      20    Ar I                                         
  16502.0352      0.0025   605.98586     0.00009  26      9.   Th II   27357         9/2   10855         7/2      0.0004
  16509.0872      0.0009   605.72701     0.00003  27      27    Th I   13175           4   29684           5     -0.0001
 16515.12130     0.00016  605.505695    0.000006  28      15    Th I   22877           1   06362           2    -0.00020
   16516.913       0.005   605.44000     0.00018  70      7.    Ar I                                         
  16521.6698      0.0005  605.265699    0.000018  27      47    Th I   25321           3   08800           4      0.0003
 16526.94263     0.00007  605.072591    0.000002  28      40    Th I   20214           3   03687           2    -0.00010
  16539.5697      0.0004  604.610651    0.000015  28      58   Th II   20686         5/2   04146         7/2     -0.0002
  16542.8770      0.0010   604.48977     0.00004  61      35    Ar I                                         
  16543.3634      0.0019   604.47200     0.00007  26      12    Th I   15618           3   32162           2      0.0010
   16543.603       0.007    604.4633      0.0003  37      3.   Th II   16033         5/2   32576         7/2       0.003
  16544.6159      0.0007   604.42624     0.00003  29      32    Th I   28347           2   11802           2      0.0010
 16555.32509     0.00020  604.035254    0.000007  27      12    Th I   25355           4   08800           4    -0.00000
 16558.02043     0.00005  603.936928    0.000002  28      53    Th I   20423           1   03865           1    -0.00000
  16560.5843      0.0024   603.84343     0.00009  29      10    Th I   10783           2   27343           3     -0.0013
  16564.8934      0.0004  603.686347    0.000014  28      60    Th I   12114           2   28679           2      0.0000
  16569.7777      0.0008   603.50840     0.00003  27      31    Th I   28372           1   11802           2     -0.0007
  16571.2634      0.0007  603.454289    0.000025  29      35    Th I   29419           2   12847           3      0.0007
  16573.3073      0.0004  603.379868    0.000015  62      87    Ar I                                         
 16577.93398     0.00022  603.211475    0.000008  27      10    Th I   21539           4   04961           4     0.00020
  16580.1225      0.0014   603.13185     0.00005  27      16    Th I   26384           4   09804           5      0.0035
  16581.2876      0.0012   603.08947     0.00004  31      20    Th I   13175           4   29756           4      0.0024
   16583.914       0.003   602.99396     0.00010  31      9.    Th I   30788           5   14204           5       0.002
  16590.0370      0.0015   602.77141     0.00005  32      16    Th I   24701           5   08111           4     -0.0022
  16590.7737      0.0020   602.74465     0.00007  28      11    Th I   30553           2   13962           1      0.0009
  16597.8065      0.0012   602.48925     0.00004  27      19    Th I   29686           3   13088           3     -0.0003
   16602.803       0.004   602.30792     0.00014  39      7.   Th II   22014        11/2   38617         9/2      -0.000
 16603.84032     0.00007  602.270306    0.000002  28      40    Th I   07795           4   24399           3    -0.00000
   16607.695       0.003   602.13053     0.00011  27      7.    Th I   15166           3   31774           3       0.001
  16609.4715      0.0022   602.06612     0.00008  26      10   Th II   15144         3/2   31754         5/2     -0.0005
   16616.752       0.003   601.80232     0.00011  31      8.    Th I   16346           4   32963           5       0.005
  16619.3356      0.0006  601.708770    0.000020  29      43   Th II   31924        11/2   15305         9/2      0.0004
   16623.110       0.005   601.57213     0.00019  33      4.    Th I   34583           3   17959           4       0.002
  16630.0841      0.0006  601.319868    0.000023  27      36    Th I   10414           4   27044           3     -0.0005
  16630.6110      0.0023   601.30082     0.00008  30      10    Th I   14465           2   31095           2      0.0016
   16632.669       0.005   601.22644     0.00017  30      5.    Th I   19986           6   36618           7      -0.001
  16633.6293      0.0019   601.19171     0.00007  21      10    Th I   33799           4   17166           5      0.0044
 16633.88415     0.00010  601.182496    0.000004  28      23    Th I   19503           3   02869           3    -0.00020
 16642.43581     0.00008  600.873581    0.000003  28      32    Th I   25442           3   08800           4     0.00000
 16647.72140     0.00018  600.682806    0.000007  28      13    Th I   19516           2   02869           3     0.00010
  16657.2435      0.0016   600.33943     0.00006  26      14    Th I   20522           2   03865           1      0.0027
 16658.71127     0.00018  600.286531    0.000006  28      13    Th I   24769           3   08111           4     0.00010
  16659.9357      0.0005  600.242412    0.000018  26      47    Th I   13175           4   29835           3     -0.0001
  16671.4171      0.0006  599.829032    0.000021  28      41    Th I   08243           2   24915           3      0.0007
 16678.37247     0.00004  599.578887    0.000001  28      86    Th I   20543           0   03865           1     0.00000
  16680.1415      0.0019   599.51530     0.00007  32      13    Th I   24182           2   07502           3      0.0003
 16687.06281     0.00008  599.266636    0.000003  28      31    Th I   23049           1   06362           2     0.00010
   16690.583       0.004   599.14025     0.00014  31      6.    Th I   23306           6   39997           6      -0.002
 16692.53003     0.00010  599.070361    0.000003  29      26   Th II   18214         3/2   01521         5/2     0.00000
  16700.2766      0.0007   598.79248     0.00003  29      33    Th I   24202           4   07502           3     -0.0004
  16711.9201      0.0012   598.37529     0.00004  25      19    Th I   15490           5   32201           5      0.0005
   16712.514       0.003   598.35401     0.00011  30      7.   Th II   26424         5/2   09711         7/2       0.004
  16728.4030      0.0019   597.78569     0.00007  27      12    Th I   14481           6   31210           6     -0.0009
 16731.58553     0.00005  597.671989    0.000002  28      53    Th I   23093           2   06362           2     0.00000
 16735.50703     0.00003  597.531941    0.000001  28      12    Th I   20423           1   03687           2     0.00000
  16746.5167      0.0006  597.139106    0.000021  30      42    Th I   28347           2   11601           1     -0.0002
   16752.769       0.003   596.91625     0.00012  27      6.    Th I   16346           4   33099           3       0.005
  16757.4880      0.0024   596.74815     0.00009  28      9.    Th I   24259           4   07502           3      0.0011
   16757.737       0.004   596.73927     0.00015  29      5.    Th I   14206           4   30964           3       0.000
  16768.0910      0.0014   596.37081     0.00005  27      16    Th I   12114           2   28882           2     -0.0002
   16768.352       0.003   596.36152     0.00010  24      8.   Th II   09720         7/2   26488         5/2       0.003
  16771.6795      0.0014   596.24321     0.00005  27      17    Th I   28372           1   11601           1     -0.0009
  16774.6391      0.0017   596.13801     0.00006  30      14    Th I   11197           5   27971           5      0.0016
  16774.7947      0.0009   596.13248     0.00003  28      25    Th I   25575           4   08800           4     -0.0007
   16777.433       0.003   596.03875     0.00009  20      7.    Th I   15618           3   32396           2       0.002
  16780.6676      0.0016   595.92385     0.00006  26      13    Th I   14465           2   31245           2      0.0017
  16784.4123      0.0016   595.79089     0.00006  32      15    Th I   32754           3   15970           3      0.0015
  16786.3771      0.0006  595.721159    0.000022  27      37    Th I   28589           3   11802           2      0.0000
   16789.134       0.003   595.62335     0.00010  36      10    Th I   14481           6   31271           5       0.002
   16791.960       0.003   595.52309     0.00011  28      7.    Th I   32285           3   15493           4       0.002
   16800.862       0.003   595.20755     0.00010  24      8.    Th I   32294           4   15493           4      -0.002
  16803.8450      0.0013   595.10190     0.00005  30      18    Th I   15490           5   32293           5     -0.0014
  16805.4596      0.0007   595.04472     0.00003  29      33    Th I   24307           2   07502           3      0.0002
   16812.707       0.003   594.78822     0.00010  32      8.    Th I   13945           3   30758           2       0.003
 16817.19654     0.00013  594.629431    0.000005  28      19    Th I   10526           3   27343           3    -0.00010
   16820.452       0.004   594.51433     0.00013  19      5.    Th I   18053           4   34874           3       0.001
  16820.5398      0.0021   594.51124     0.00007  31      11    Th I   12114           2   28934           3     -0.0022
  16822.4393      0.0020   594.44411     0.00007  30      12   Th II   20969         7/2   04146         7/2      0.0024
   16822.796       0.005   594.43152     0.00019  40      5.    Ar I                                         
  16823.6732      0.0010   594.40052     0.00003  26      24    Th I   14206           4   31030           5     -0.0007
  16828.7544      0.0022   594.22104     0.00008  25      10    Th I   15166           3   31995           4      0.0039
 16833.68344     0.00006  594.047051    0.000002  29      44    Th I   22396           1   05563           1    -0.00000
  16834.3911      0.0020   594.02208     0.00007  27      11   Th II   25440         5/2   08605         5/2      0.0012
 16834.72735     0.00013  594.010214    0.000005  28      19    Th I   20522           2   03687           2     0.00000
  16836.2353      0.0013   593.95701     0.00005  24      16    Th I   13175           4   30011           3      0.0004
  16836.9769      0.0003  593.930851    0.000009  28      89    Th I   11197           5   28034           5     -0.0000
  16838.3992      0.0010   593.88068     0.00003  25      23    Th I   29686           3   12847           3      0.0004
  16839.2143      0.0020   593.85194     0.00007  29      12    Th I   13175           4   30014           4     -0.0015
  16840.6013      0.0006  593.803025    0.000022  27      37    Th I   26645           5   09804           5      0.0018
  16846.0563      0.0024   593.61074     0.00008  28      10    Th I   15166           3   32012           4     -0.0010
  16846.2097      0.0008   593.60534     0.00003  27      29    Th I   28649           1   11802           2      0.0006
  16851.8376      0.0016   593.40709     0.00005  27      15    Th I   14243           1   31095           2      0.0001
  16858.9223      0.0003  593.157726    0.000010  28      81    Th I   20724           0   03865           1      0.0001
   16860.215       0.003   593.11226     0.00009  25      8.   Th II   12485         7/2   29345         5/2       0.002
   16861.969       0.004   593.05053     0.00015  30      5.    Th I   18011           5   34873           4      -0.004
   16862.107       0.003   593.04571     0.00010  65      12    Ar I                                         
 16869.45432     0.00011  592.787402    0.000004  29      21    Th I   07795           4   24664           3    -0.00010
  16870.1069      0.0009   592.76447     0.00003  27      24    Th I   24981           3   08111           4      0.0012
  16870.4227      0.0006  592.753375    0.000022  30      40   Th II   27249         7/2   10379         9/2      0.0006
  16870.5007      0.0011   592.75064     0.00004  30      23    Th I   11802           2   28673           2     -0.0014     A 
  16870.5007      0.0011   592.75064     0.00004  30      23    Th I   21890           3   38760           4      0.0006     A 
 16871.81273     0.00022  592.704540    0.000008  28      11    Th I   20737           1   03865           1    -0.00040
   16879.046       0.003   592.45055     0.00011  32      7.    Th I   24381           2   07502           3       0.000
  16879.2213      0.0013   592.44439     0.00004  28      18    Th I   31083           6   14204           5      0.0004
  16890.2237      0.0003  592.058471    0.000010  28      82    Th I   25690           5   08800           4     -0.0001
  16896.5505      0.0006  591.836778    0.000021  29      40    Th I   29744           3   12847           3     -0.0004
 16902.30539     0.00023  591.635269    0.000008  26      10    Th I   24182           2   07280           2    -0.00030
 16902.42820     0.00007  591.630970    0.000002  29      38    Th I   22465           0   05563           1     0.00010
  16903.2426      0.0004  591.602467    0.000013  29      64   Th II   09585         5/2   26488         5/2     -0.0001
   16906.162       0.004   591.50031     0.00015  34      6.    Th I   19227           6   36133           5      -0.003
  16909.8170      0.0008   591.37246     0.00003  64      42    Ar I                                         
  16912.2682      0.0008   591.28675     0.00003  29      31    Th I   28513           2   11601           1      0.0007
  16918.7709      0.0004  591.059485    0.000013  27      61    Th I   24421           3   07502           3     -0.0001
 16918.86248     0.00019  591.056285    0.000007  29      12    Th I   26723           6   09804           5    -0.00010
 16928.47349     0.00017  590.720717    0.000006  29      14    Th I   21890           3   04961           4    -0.00020
  16929.6072      0.0020   590.68116     0.00007  27      11    Th I   10414           4   27343           3      0.0032
   16932.518       0.003   590.57961     0.00009  35      10   Th II   27787         9/2   10855         7/2      -0.001
  16936.9864      0.0011   590.42381     0.00004  31      23    Th I   31141           5   14204           5     -0.0010
  16944.9047      0.0004  590.147903    0.000012  28      66    Th I   22508           2   05563           1     -0.0003
  16945.8261      0.0021   590.11582     0.00007  29      11    Th I   32439           4   15493           4     -0.0011
  16953.6892      0.0025   589.84212     0.00009  24      8.    Th I   25753           5   08800           4      0.0008
  16954.9073      0.0017   589.79974     0.00006  32      14   Th II   10572         9/2   27526         9/2     -0.0013
  16958.0180      0.0006  589.691555    0.000022  29      38    Th I   30255           3   13297           4      0.0001
  16959.6965      0.0016   589.63319     0.00006  35      16    Th I   17501           5   34460           5     -0.0047
   16966.217       0.003   589.40657     0.00010  24      7.    Th I   30928           1   13962           1       0.000
 16969.04457     0.00010  589.308370    0.000004  29      24    Th I   10526           3   27495           4    -0.00010
  16977.3065      0.0015   589.02158     0.00005  49      21    Ar I                                         
  16978.2331      0.0019   588.98944     0.00007  27      12   Th II   27357         9/2   10379         9/2     -0.0022
  16983.2261      0.0005  588.816280    0.000017  28      49    Th I   12114           2   29097           1     -0.0004
 16985.62063     0.00007  588.733271    0.000002  29      36    Th I   26790           4   09804           5     0.00000
  16986.2040      0.0018   588.71305     0.00006  30      13    Th I   11241           3   28227           4     -0.0006
   16991.613       0.003   588.52564     0.00010  28      8.  Th III   08980           4   25972           4      -0.002
   16994.506       0.003   588.42545     0.00010  49      10    Ar I                                         
  17004.6190      0.0018   588.07551     0.00006  22      11    Th I   11877           1   28882           2      0.0007
  17016.5974      0.0020   587.66155     0.00007  28      12    Th I   34182           5   17166           5     -0.0028
  17018.4394      0.0020   587.59794     0.00007  28      11   Th II   21131         3/2   04113         5/2     -0.0009
  17019.3498      0.0024   587.56651     0.00008  28      10    Th I   13945           3   30964           3      0.0032
  17023.5041      0.0021   587.42313     0.00007  29      11   Th II   26424         5/2   09400         5/2     -0.0029
  17027.6241      0.0005  587.280993    0.000017  28      49    Th I   24307           2   07280           2      0.0002
  17029.4529      0.0013   587.21792     0.00005  28      18   Th II   12485         7/2   29515         9/2      0.0021
   17030.908       0.003   587.16775     0.00011  27      7.    Th I   11197           5   28227           4       0.004
  17031.4878      0.0005  587.147764    0.000017  28      50    Th I   11241           3   28273           2     -0.0001
  17035.7714      0.0007  587.000130    0.000023  26      33    Th I   18053           4   35089           3     -0.0004
  17040.3100      0.0009   586.84378     0.00003  26      25    Th I   10526           3   27566           2      0.0008
 17049.29901     0.00024  586.534378    0.000008  28      10    Th I   20737           1   03687           2    -0.00070
   17059.215       0.003   586.19344     0.00011  63      11    Ar I                                         
  17061.0803      0.0014   586.12936     0.00005  29      17   Th II   13818         7/2   30879         7/2     -0.0014
  17061.4988      0.0025   586.11498     0.00009  29      9.   Th II   30310        11/2   13248         9/2      0.0004
  17063.7470      0.0013   586.03776     0.00004  27      18    Th I   14032           2   31095           2      0.0010
   17064.076       0.004   586.02645     0.00013  37      7.    Th I   14206           4   31271           5      -0.009
   17073.234       0.003   585.71211     0.00011  34      8.    Th I   33043           3   15970           3       0.003
 17077.25160     0.00017  585.574320    0.000006  29      14    Th I   25877           4   08800           4     0.00000
  17079.1362      0.0003  585.509706    0.000009  29      90    Th I   19948           4   02869           3      0.0002
 17081.45207     0.00014  585.430323    0.000005  29      18    Th I   10414           4   27495           4    -0.00000
  17082.0249      0.0010   585.41069     0.00003  27      24    Th I   28884           3   11802           2      0.0004
  17101.2102      0.0006  584.753938    0.000022  28      37    Th I   24381           2   07280           2      0.0000
  17107.3924      0.0007  584.542622    0.000023  32      37    Th I   10414           4   27521           4      0.0019
   17112.536       0.004   584.36693     0.00013  29      6.    Th I   16346           4   33459           4       0.002
  17116.6649      0.0005  584.225962    0.000016  27      51    Th I   11241           3   28358           3     -0.0003
  17118.9781      0.0014   584.14702     0.00005  28      16    Th I   23481           1   06362           2      0.0001
  17119.7448      0.0015   584.12086     0.00005  30      16    Th I   07795           4   24915           3      0.0016
   17120.017       0.003   584.11157     0.00010  36      9.    Th I   30208           2   13088           3      -0.001
   17120.060       0.003   584.11009     0.00009  30      9.    Th I   14206           4   31326           4       0.003
  17121.6211      0.0014   584.05685     0.00005  32      17   Th II   17121         3/2   00000         3/2      0.0007
 17140.93539     0.00020  583.398734    0.000007  28      11    Th I   24421           3   07280           2    -0.00000
  17145.4714      0.0007  583.244390    0.000023  29      35    Th I   11197           5   28342           5     -0.0007
   17148.306       0.004   583.14799     0.00012  31      7.    Th I   44145           6   26997           6      -0.005
  17150.5229      0.0024   583.07260     0.00008  31      10    Th I   13945           3   31095           2     -0.0010
  17169.1285      0.0012   582.44075     0.00004  27      18    Th I   30017           3   12847           3      0.0009
  17178.5371      0.0012   582.12175     0.00004  24      18    Th I   34344           4   17166           5     -0.0037
   17179.949       0.003   582.07392     0.00009  26      9.    Th I   22141           3   04961           4       0.003
  17181.9423      0.0021   582.00638     0.00007  34      12    Th I   14247           0   31429           1     -0.0038
   17184.057       0.003   581.93477     0.00011  25      7.   Th II   21297         5/2   04113         5/2      -0.001
  17190.8910      0.0003  581.703416    0.000011  30      79   Th II   19050         3/2   01859         3/2      0.0001
  17198.1346      0.0003  581.458410    0.000009  28      88    Th I   10414           4   27612           3      0.0003
   17201.482       0.004   581.34527     0.00013  27      6.    Th I   21165           3   38366           4       0.002
   17210.914       0.003   581.02665     0.00010  28      8.    Th I   25321           3   08111           4      -0.000
  17213.8041      0.0011   580.92912     0.00004  29      21    Th I   14032           2   31245           2      0.0016
   17217.962       0.003   580.78882     0.00010  31      8.   Th II   29788         9/2   12570         7/2       0.006
  17219.6717      0.0012   580.73117     0.00004  28      20    Th I   30517           5   13297           4     -0.0011
 17224.30231     0.00003  580.575040    0.000001  29      13    Th I   17224           2   00000           2    -0.00000
 17234.13519     0.00006  580.243795    0.000002  29      42    Th I   20922           2   03687           2    -0.00010
  17241.1248      0.0007  580.008561    0.000023  27      34    Th I   23603           2   06362           2      0.0001
  17244.5700      0.0006  579.892686    0.000019  28      41    Th I   25355           4   08111           4     -0.0003
  17247.2498      0.0022   579.80259     0.00008  23      9.   Th II   11576         3/2   28823         5/2     -0.0028
 17248.29223     0.00021  579.767543    0.000007  29      11    Th I   26048           4   08800           4    -0.00020
 17259.12505     0.00013  579.403647    0.000004  29      18    Th I   19817           1   02558           0    -0.00010
  17261.2920      0.0022   579.33091     0.00008  28      10    Th I   32754           3   15493           4      0.0048
 17267.42812     0.00010  579.125040    0.000003  29      24    Th I   24769           3   07502           3     0.00000
  17289.3198      0.0009   578.39175     0.00003  30      29    Th I   11241           3   28531           2     -0.0010
   17289.531       0.003   578.38469     0.00009  31      9.    Th I   18011           5   35300           5      -0.003
  17291.2780      0.0012   578.32625     0.00004  27      18    Th I   15166           3   32458           4     -0.0010
   17296.733       0.003   578.14384     0.00009  37      9.    Th I   26096           3   08800           4      -0.002
  17304.0243      0.0007  577.900252    0.000022  29      36    Th I   12114           2   29418           2      0.0000
  17307.7192      0.0016   577.77688     0.00005  29      14    Th I   12114           2   29422           1      0.0006
 17314.37574     0.00023  577.554753    0.000008  28      10    Th I   22877           1   05563           1    -0.00020
   17320.329       0.004   577.35622     0.00013  23      5.    Th I   13945           3   31265           3       0.001
  17320.9336      0.0009   577.33608     0.00003  29      26    Th I   11241           3   28562           4     -0.0008
   17325.918       0.003   577.16998     0.00011  27      7.    Th I   34492           4   17166           5       0.002
 17331.68083     0.00016  576.978084    0.000005  29      15    Th I   25442           3   08111           4    -0.00010
  17332.8907      0.0004  576.937810    0.000014  28      58    Th I   13175           4   30508           5     -0.0002
 17345.67083     0.00010  576.512727    0.000003  29      25    Th I   20214           3   02869           3     0.00000
  17347.8822      0.0011   576.43924     0.00004  28      21    Th I   17501           5   34849           5     -0.0003
  17351.6925      0.0023   576.31266     0.00008  19      8.    Th I   18053           4   35405           3     -0.0050
 17354.63853     0.00003  576.214825    0.000001  29      37    Th I   17354           1   00000           2    -0.00010
 17377.33609     0.00008  575.462197    0.000003  29      31    Th I   22338           3   04961           4     0.00010
  17387.1290      0.0004  575.138080    0.000013  29      62    Th I   21252           2   03865           1     -0.0001
   17387.283       0.005   575.13298     0.00017  35      5.    Th I   18053           4   35440           3       0.000
  17388.3317      0.0005  575.098299    0.000015  31      55   Th II   19248         5/2   01859         3/2     -0.0001
 17390.28989     0.00012  575.033543    0.000004  29      20    Th I   23752           2   06362           2     0.00010
  17391.5574      0.0018   574.99163     0.00006  32      14    Th I   31354           0   13962           1     -0.0018
   17394.393       0.003   574.89790     0.00010  33      8.    Th I   29197           1   11802           2       0.001
  17394.9729      0.0016   574.87873     0.00005  28      15    Th I   29197           2   11802           2     -0.0007
  17410.4513      0.0013   574.36765     0.00004  30      18   Th II   13468         9/2   30879         7/2     -0.0002
 17411.22439     0.00020  574.342147    0.000007  29      12    Th I   17411           3   00000           2    -0.00000
  17413.2223      0.0012   574.27625     0.00004  27      19   Th II   24414         3/2   07001         3/2      0.0008
   17418.233       0.005   574.11106     0.00016  60      7.    Ar I                                         
   17421.914       0.004   573.98976     0.00012  40      7.    Th I   11877           1   29299           0       0.007
  17428.8273      0.0005  573.762068    0.000018  29      45    Th I   30517           4   13088           3     -0.0001
  17437.7370      0.0015   573.46891     0.00005  33      16    Th I   22399           5   04961           4     -0.0008
  17438.1124      0.0006  573.456561    0.000018  32      45   Th II   35165        13/2   17727        11/2     -0.0005
  17454.1416      0.0010   572.92992     0.00003  29      23    Th I   10526           3   27980           3      0.0001
   17459.667       0.004   572.74862     0.00015  48      7.    Th I   34013         5,6   16554           6      -0.007
   17460.634       0.003   572.71689     0.00010  34      8.   Th II   17460         5/2   00000         3/2       0.007
 17461.22021     0.00007  572.697663    0.000002  29      37    Th I   27266           4   09804           5     0.00010
   17462.372       0.003   572.65988     0.00009  28      9.   Th II   24463         5/2   07001         3/2       0.003
  17464.0404      0.0004  572.605182    0.000013  29      62    Th I   25575           4   08111           4     -0.0003
   17464.284       0.003   572.59718     0.00010  21      6.    Th I   30761           3   13297           4      -0.001
  17464.7327      0.0007  572.582482    0.000022  29      35    Th I   30553           2   13088           3      0.0012
  17473.3192      0.0017   572.30111     0.00006  26      13    Th I   15490           5   32963           5      0.0006
 17477.11082     0.00003  572.176952    0.000001  29      21    Th I   21165           3   03687           2    -0.00000
 17478.82252     0.00006  572.120919    0.000002  29      44    Th I   24981           3   07502           3    -0.00010
   17485.232       0.004   571.91120     0.00014  30      5.    Th I   16346           4   33831           4      -0.004
  17486.3173      0.0010   571.87570     0.00003  28      24    Th I   23049           1   05563           1      0.0001
  17490.7462      0.0022   571.73090     0.00007  27      10    Th I   30788           5   13297           4      0.0022
   17502.162       0.003   571.35798     0.00010  28      7.    Th I   35462           3   17959           4       0.003
  17512.3285      0.0011   571.02629     0.00004  25      20    Th I   31716           5   14204           5      0.0010
 17517.16384     0.00013  570.868669    0.000004  30      19   Th II   23730         9/2   06213         9/2     0.00000
  17521.6646      0.0019   570.72203     0.00006  29      13    Th I   19227           6   36749           6     -0.0000
  17530.8406      0.0015   570.42330     0.00005  31      17    Th I   23093           2   05563           1      0.0006
 17536.17046     0.00017  570.249931    0.000006  30      14   Th II   21682         7/2   04146         7/2    -0.00010
  17536.5914      0.0008   570.23624     0.00003  28      30    Th I   12114           2   29650           2     -0.0004
  17536.8513      0.0013   570.22779     0.00004  30      19   Th II   09720         7/2   27257         7/2      0.0006
  17537.5848      0.0011   570.20394     0.00004  30      21   Th II   27249         7/2   09711         7/2      0.0016
   17543.477       0.003   570.01245     0.00011  29      7.    Th I   40820           5   23277           5       0.001
  17544.2455      0.0006  569.987465    0.000020  29      39    Th I   11877           1   29422           1     -0.0002
  17550.1054      0.0018   569.79715     0.00006  29      13    Th I   33043           3   15493           4     -0.0022
  17567.6766      0.0024   569.22724     0.00008  25      9.    Th I   14206           4   31774           3     -0.0009
   17578.007       0.003   568.89270     0.00010  34      8.    Th I   15490           5   33068           6      -0.001
   17579.471       0.004   568.84533     0.00012  28      6.    Th I   25690           5   08111           4       0.002
  17584.6763      0.0003  568.676945    0.000010  29      78    Th I   26384           4   08800           4      0.0005
  17603.8344      0.0010   568.05806     0.00003  27      24    Th I   11241           3   28845           4     -0.0003
 17609.88749     0.00019  567.862799    0.000006  29      13    Th I   07795           4   25405           4     0.00040
  17616.1708      0.0023   567.66025     0.00008  27      10   Th II   04490         5/2   22106         5/2     -0.0001
  17616.2998      0.0004  567.656099    0.000012  28      66    Th I   29419           2   11802           2      0.0003
  17619.8701      0.0010   567.54107     0.00003  31      26    Th I   10414           4   28034           5     -0.0010
  17640.7271      0.0003  566.870057    0.000010  29      79    Th I   11241           3   28882           2      0.0001
   17642.931       0.003   566.79923     0.00011  25      6.    Th I   25753           5   08111           4      -0.002
  17645.3965      0.0006  566.720050    0.000019  29      41   Th II   27357         9/2   09711         7/2      0.0001
 17646.79324     0.00008  566.675195    0.000003  29      31    Th I   08243           2   25890           2     0.00000
  17648.5334      0.0006  566.619322    0.000021  31      39    Th I   11197           5   28845           4     -0.0005
  17653.4570      0.0010   566.46129     0.00003  31      25    Th I   20522           2   02869           3      0.0016
   17660.884       0.003   566.22308     0.00010  31      7.    Th I   17354           1   35015           2      -0.000
 17669.41916     0.00019  565.949560    0.000006  29      13    Th I   30517           4   12847           3    -0.00030
   17670.315       0.005   565.92087     0.00016  23      4.    Th I   14243           1   31914           1      -0.006
   17671.739       0.006   565.87526     0.00019  23      3.   Th II   09585         5/2   27257         7/2      -0.005
   17673.156       0.005   565.82988     0.00016  25      4.    Th I   30761           3   13088           3      -0.001
   17677.030       0.005   565.70587     0.00015  29      5.    Th I   16783           4   34460           5       0.001
  17680.0653      0.0014   565.60877     0.00004  28      17   Th II   59616         3/2   41936         3/2     -0.0008
  17681.6092      0.0015   565.55938     0.00005  31      16   Th II   06700         9/2   24381         7/2     -0.0031
  17691.9958      0.0024   565.22736     0.00008  67      15    Ar I                                         
  17693.0836      0.0016   565.19260     0.00005  25      14    Th I   30990           3   13297           4      0.0005
   17696.426       0.004   565.08585     0.00013  21      5.    Th I   21903           7   39599           7       0.005
 17697.36498     0.00024  565.055872    0.000008  29      10    Th I   20566           4   02869           3     0.00030
   17697.586       0.004   565.04881     0.00013  27      5.    Th I   17411           3   35108           2      -0.005
  17701.3931      0.0025   564.92729     0.00008  28      9.    Th I   10526           3   28227           4      0.0024
  17705.3240      0.0012   564.80186     0.00004  29      20    Th I   30553           2   12847           3      0.0004
  17707.0721      0.0014   564.74611     0.00005  32      17   Th II   11116         7/2   28823         5/2      0.0027
  17707.7783      0.0004  564.723583    0.000012  29      66    Th I   26508           3   08800           4     -0.0002
  17708.2312      0.0004  564.709141    0.000013  29      57    Th I   22669           3   04961           4      0.0008
   17715.810       0.003   564.46757     0.00011  24      6.    Th I   17501           5   35216           5      -0.003
  17720.1278      0.0006  564.330017    0.000020  29      39    Th I   14481           6   32201           5      0.0001
  17720.6817      0.0009   564.31237     0.00003  28      25    Th I   12114           2   29835           3     -0.0012
   17721.675       0.005   564.28074     0.00015  29      5.    Th I   31019           4   13297           4      -0.005
 17726.37400     0.00013  564.131164    0.000004  30      19   Th II   19248         5/2   01521         5/2     0.00010
  17738.5423      0.0023   563.74418     0.00007  34      11   Ar II
  17746.6738      0.0005  563.485875    0.000014  30      54    Th I   10526           3   28273           2     -0.0003
  17748.0077      0.0022   563.44352     0.00007  29      11   Th II   10189        11/2   27937        11/2      0.0023
   17748.319       0.004   563.43365     0.00013  33      6.    Th I   33718           2   15970           3      -0.000
   17750.378       0.005   563.36829     0.00015  26      4.    Th I   21668           1   39419           1      -0.000
  17756.1228      0.0009   563.18601     0.00003  29      26    Th I   19986           6   37742           6     -0.0010
   17759.234       0.004   563.08736     0.00012  33      7.    Th I   34111           1   16351           0      -0.002
  17773.1170      0.0014   562.64751     0.00004  27      17    Th I   11877           1   29650           2     -0.0019
   17788.595       0.004   562.15795     0.00012  29      6.    Th I   18011           5   35799           6       0.002
  17788.7341      0.0010   562.15355     0.00003  28      25    Th I   14206           4   31995           4     -0.0000
   17791.800       0.004   562.05668     0.00012  32      6.    Th I   21165           3   38956           4       0.003
  17796.1212      0.0022   561.92020     0.00007  25      10    Th I   13175           4   30971           4     -0.0019
   17797.241       0.004   561.88486     0.00012  26      6.    Th I   14243           1   32041           2       0.001
   17799.130       0.003   561.82523     0.00009  31      8.    Th I   15618           3   33418           4      -0.006
  17802.1846      0.0019   561.72881     0.00006  26      12   Th II   17722         9/2   35525        11/2     -0.0005
 17803.48342     0.00006  561.687832    0.000002  29      48    Th I   21668           1   03865           1     0.00010
  17812.0546      0.0013   561.41755     0.00004  30      18    Th I   18549           2   36361           1     -0.0004     A 
  17812.0546      0.0013   561.41755     0.00004  30      18    Th I   14481           6   32293           5      0.0001     A 
 17813.79801     0.00015  561.362602    0.000005  29      16    Th I   10414           4   28227           4    -0.00000
 17818.20149     0.00016  561.223870    0.000005  29      15    Th I   29419           2   11601           1     0.00000
  17819.3219      0.0012   561.18858     0.00004  30      20    Th I   32023           5   14204           5      0.0015
 17819.63162     0.00017  561.178829    0.000005  29      14    Th I   25321           3   07502           3     0.00010
  17820.0331      0.0003  561.166184    0.000008  30      96    Th I   24182           2   06362           2      0.0003
  17821.7198      0.0016   561.11308     0.00005  30      15    Th I   17224           2   35046           1      0.0008
   17829.292       0.005   560.87476     0.00016  28      4.    Th I   13945           3   31774           3       0.005
   17830.524       0.003   560.83601     0.00010  32      8.    Th I   33800           3   15970           3      -0.001
  17830.7456      0.0009   560.82904     0.00003  58      37    Ar I                                         
  17831.8518      0.0003  560.794253    0.000011  27      67    Th I   10526           3   28358           3      0.0006
  17835.3192      0.0021   560.68523     0.00007  29      11    Th I   20867           7   38703           7     -0.0006
  17837.8030      0.0003  560.607155    0.000011  30      74   Th II   17837         1/2   00000         3/2      0.0004
  17843.0602      0.0015   560.44198     0.00005  33      17     CaI                                         
   17843.818       0.003   560.41818     0.00009  34      9.    Th I   31141           5   13297           4      -0.001
 17847.07738     0.00008  560.315832    0.000002  29      34    Th I   17847           2   00000           2    -0.00010
  17853.2863      0.0006  560.120968    0.000018  28      41    Th I   25355           4   07502           3     -0.0009
  17865.0888      0.0020   559.75092     0.00006  29      11    Th I   17224           2   35089           3      0.0016
  17865.4377      0.0010   559.73999     0.00003  27      23    Th I   20423           1   02558           0      0.0003
   17866.190       0.004   559.71642     0.00013  29      5.   Th II   35593         9/2   17727        11/2      -0.001
 17867.93671     0.00008  559.661709    0.000002  29      33    Th I   08243           2   26111           1    -0.00010
  17872.5737      0.0005  559.516505    0.000016  32      49    Th I   21738           2   03865           1     -0.0026
   17887.737       0.003   559.04222     0.00009  35      9.   Th II   24132         3/2   06244         1/2      -0.004
   17888.119       0.005   559.03027     0.00015  28      5.     CaI                                         
   17891.372       0.004   558.92863     0.00013  25      5.   Th II   20288        11/2   38179         9/2       0.002
 17893.64046     0.00004  558.857770    0.000001  29      13    Th I   22855           3   04961           4     0.00000
   17897.420       0.004   558.73974     0.00011  26      6.    Th I   14032           2   31929           3       0.004
  17904.1001      0.0011   558.53128     0.00003  30      23   Th II   26965         3/2   09061         5/2     -0.0004
  17906.9712      0.0011   558.44173     0.00003  29      22    Th I   11197           5   29104           4     -0.0015
   17907.570       0.004   558.42305     0.00012  24      6.    Th I   31870           2   13962           1      -0.003
  17908.5752      0.0011   558.39171     0.00004  28      21    Th I   15618           3   33527           4      0.0002
  17913.7482      0.0012   558.23047     0.00004  29      19    Th I   30761           3   12847           3     -0.0007
   17914.905       0.004   558.19442     0.00013  29      5.    Th I   35081           5   17166           5      -0.008
  17915.9252      0.0006  558.162633    0.000018  26      39    Th I   22877           5   04961           4      0.0009
 17918.23253     0.00008  558.090760    0.000002  29      33    Th I   23481           1   05563           1     0.00010
   17928.039       0.003   557.78549     0.00010  22      6.    Th I   15490           5   33418           4      -0.004
 17928.36607     0.00017  557.775313    0.000005  29      14    Th I   10414           4   28342           5    -0.00020
  17929.0436      0.0024   557.75424     0.00007  34      11    Th I   40027           3   22098           4     -0.0009
   17932.514       0.004   557.64631     0.00011  25      6.    Th I   15166           3   33099           3       0.001
 17937.53753     0.00005  557.490123    0.000001  29      70    Th I   26048           4   08111           4    -0.00000
   17940.149       0.003   557.40898     0.00010  57      10    Ar I                                         
 17940.39789     0.00011  557.401238    0.000003  29      22    Th I   25442           3   07502           3     0.00000
   17941.583       0.003   557.36444     0.00009  28      7.    Th I   24421           3   42362           4      -0.003
  17944.2608      0.0010   557.28124     0.00003  31      26    Th I   10414           4   28358           3      0.0023
 17944.49898     0.00008  557.273848    0.000002  29      33    Th I   11197           5   29141           5     0.00000
  17945.3508      0.0009   557.24740     0.00003  27      26    Th I   24307           2   06362           2     -0.0003
  17954.7414      0.0013   556.95595     0.00004  31      19   Th II   13818         7/2   31773         9/2     -0.0002
  17954.7942      0.0009   556.95431     0.00003  28      28    Th I   16346           4   34301           4      0.0014
  17967.0431      0.0012   556.57461     0.00004  30      20   Th II   12485         7/2   30452         9/2      0.0015
 17980.96989     0.00017  556.143526    0.000005  29      14    Th I   21668           1   03687           2     0.00000
  17984.3563      0.0025   556.03881     0.00008  24      9.    Th I   19227           6   37211           5      0.0030
  17984.8135      0.0013   556.02467     0.00004  66      27    Ar I                                         
  17985.6846      0.0015   555.99774     0.00005  21      14    Th I   31283           3   13297           4      0.0037
 17985.98032     0.00006  555.988599    0.000002  29      43    Th I   26096           3   08111           4    -0.00000
   17987.349       0.004   555.94629     0.00012  35      7.    Th I   31075           2   13088           3       0.002
  17989.3266      0.0022   555.88518     0.00007  23      10   Th II   16564        11/2   34553         9/2      0.0017
 17990.17742     0.00008  555.858887    0.000003  29      31    Th I   26790           4   08800           4    -0.00000
  17993.0807      0.0022   555.76920     0.00007  27      10   Th II   22139         9/2   04146         7/2      0.0003
  17995.0797      0.0011   555.70746     0.00003  29      22    Th I   14206           4   32201           5     -0.0008
  18004.5063      0.0007  555.416508    0.000021  29      35    Th I   10526           3   28531           2     -0.0005
  18008.5643      0.0008   555.29135     0.00003  28      28   Th II   09585         5/2   27593         5/2      0.0008
  18009.1488      0.0018   555.27333     0.00006  24      11    Th I   14032           2   32041           2      0.0004
   18018.280       0.003   554.99193     0.00009  23      7.    Th I   12114           2   30132           2      -0.000
 18018.93735     0.00008  554.971684    0.000002  29      33    Th I   24381           2   06362           2    -0.00000
   18022.323       0.003   554.86743     0.00009  28      7.    Th I   31870           2   13847           2       0.001
   18025.618       0.003   554.76601     0.00009  33      8.   Th II   25027         1/2   07001         3/2       0.002
   18026.637       0.004   554.73463     0.00013  30      5.    Th I   25306           2   07280           2      -0.001
 18036.12045     0.00015  554.442959    0.000005  28      15    Th I   10526           3   28562           4     0.00000
   18039.225       0.003   554.34755     0.00009  32      8.    Th I   29640           1   11601           1      -0.002
  18040.3800      0.0010   554.31205     0.00003  28      24    Th I   23603           2   05563           1      0.0009
  18041.7950      0.0008  554.268575    0.000024  29      31    Th I   25321           3   07280           2     -0.0010
 18045.82088     0.00022  554.144922    0.000007  30      11   Th II   09585         5/2   27631         3/2     0.00020
 18047.93440     0.00004  554.080028    0.000001  29      90    Th I   27852           5   09804           5    -0.00000
  18050.0641      0.0005  554.014653    0.000014  28      51    Th I   21738           2   03687           2      0.0012
   18050.439       0.003   554.00315     0.00008  25      8.   Th II   07331         5/2   25381         3/2       0.002
  18053.4915      0.0008   553.90947     0.00003  29      29    Th I   23015           5   04961           4     -0.0010
  18054.8854      0.0022   553.86671     0.00007  27      10   Th II   09202         7/2   27257         7/2      0.0020
   18055.371       0.005   553.85181     0.00014  26      5.    Th I   19503           3   37558           4       0.000
  18058.6633      0.0015   553.75084     0.00005  29      16    Th I   24421           3   06362           2      0.0007
  18067.5360      0.0017   553.47890     0.00005  26      13    Th I   23630           0   05563           1      0.0013
   18067.648       0.003   553.47548     0.00008  28      8.    Th I   13945           3   32012           4      -0.003
   18067.877       0.005   553.46845     0.00017  33      4.   Th II   28923         5/2   10855         7/2      -0.003
  18075.8808      0.0022   553.22339     0.00007  27      10   Th II   27787         9/2   09711         7/2      0.0003
   18077.916       0.004   553.16110     0.00012  32      6.    Th I   26878           3   08800           4       0.004
  18081.1113      0.0021   553.06335     0.00006  26      10    Th I   17501           5   35582           5     -0.0016
  18083.9575      0.0006  552.976305    0.000020  29      37    Th I   11877           1   29961           1     -0.0006
  18087.0079      0.0007  552.883043    0.000021  29      35    Th I   14206           4   32293           5      0.0007
   18089.509       0.005   552.80660     0.00016  36      5.    Th I   16783           4   34873           4       0.003
   18094.006       0.005   552.66920     0.00015  26      4.    Th I   21903           7   39997           6       0.002
  18095.7330      0.0024   552.61646     0.00007  28      9.   Th II   24309        11/2   06213         9/2      0.0007
  18095.8884      0.0004  552.611720    0.000011  30      68    Th I   13175           4   31271           5     -0.0000
   18097.082       0.003   552.57527     0.00010  24      6.   Th II   16564        11/2   34661        11/2       0.001
   18100.529       0.005   552.47005     0.00014  28      5.    Th I   16346           4   34447           4       0.004
  18105.1619      0.0011   552.32867     0.00003  28      21    Th I   19227           6   37332           6      0.0004
  18113.4222      0.0014   552.07679     0.00004  29      17    Th I   15490           5   33603           6      0.0018
  18114.2269      0.0006  552.052265    0.000017  29      42    Th I   16346           4   34460           5     -0.0005
 18127.74822     0.00011  551.640495    0.000003  29      23    Th I   07795           4   25923           4    -0.00000
   18140.288       0.005   551.25918     0.00016  29      4.    Th I   14465           2   32605           1      -0.000
   18141.532       0.003   551.22136     0.00009  25      7.   Th II   15242         9/2   33384         9/2       0.002
   18142.141       0.004   551.20286     0.00013  24      5.    Th I   15166           3   33309           2      -0.001
 18143.80105     0.00007  551.152428    0.000002  29      36    Th I   27948           4   09804           5     0.00010
  18148.5280      0.0007  551.008877    0.000021  29      35    Th I   10414           4   28562           4      0.0001
  18151.8889      0.0005  550.906855    0.000015  28      47    Th I   23113           4   04961           4      0.0001
  18153.9282      0.0018   550.84497     0.00005  32      14    Th I   19588           5   37742           6     -0.0006
 18162.56202     0.00014  550.583117    0.000004  29      18    Th I   25442           3   07280           2    -0.00030
  18170.3486      0.0022   550.34717     0.00007  32      11   Th II   24414         3/2   06244         1/2      0.0008
  18172.5344      0.0007  550.280977    0.000022  28      33    Th I   12114           2   30286           1      0.0005
   18175.969       0.006   550.17701     0.00018  29      4.   Ar II                                         
   18176.657       0.006   550.15616     0.00018  31      4.    Th I   11241           3   29418           2      -0.003
  18177.9329      0.0005  550.117555    0.000016  28      44    Th I   23741           1   05563           1     -0.0003
 18179.23007     0.00004  550.078302    0.000001  29      76    Th I   20737           1   02558           0    -0.00000
   18183.391       0.004   549.95242     0.00012  21      5.    Th I   22399           5   40582           5       0.004
 18189.54425     0.00016  549.766386    0.000005  29      14    Th I   23752           2   05563           1    -0.00000
  18190.4111      0.0022   549.74019     0.00007  71      17    Ar I                                                    
   18194.751       0.005   549.60907     0.00016  32      4.   Th II   19912        13/2   38107        15/2      -0.009
  18195.5241      0.0003  549.585709    0.000008  28      87    Th I   26995           3   08800           4     -0.0001
  18199.2557      0.0004  549.473022    0.000011  29      65    Th I   24561           3   06362           2     -0.0001
 18201.11339     0.00013  549.416939    0.000004  28      19    Th I   25703           2   07502           3     0.00010
  18201.8858      0.0017   549.39363     0.00005  26      13    Th I   40300           4   22098           4      0.0025
  18202.1449      0.0011   549.38580     0.00003  27      20    Th I   21890           3   03687           2     -0.0004
  18212.9005      0.0016   549.06136     0.00005  30      15    Th I   15618           3   33831           4     -0.0002
   18213.390       0.006   549.04661     0.00017  20      3.    Th I   36762           3   18549           2      -0.007
  18213.4429      0.0016   549.04501     0.00005  28      14   Th II   06168         7/2   24381         7/2      0.0003
  18214.4269      0.0011   549.01535     0.00003  28      21   Th II   18214         3/2   00000         3/2      0.0006
   18217.039       0.003   548.93663     0.00010  28      7.    Th I   13945           3   32162           2      -0.001
   18227.936       0.003   548.60848     0.00009  31      8.    Th I   31075           2   12847           3      -0.004
  18229.3123      0.0014   548.56705     0.00004  29      17   Th II   11116         7/2   29345         5/2      0.0001
   18234.783       0.003   548.40246     0.00009  32      8.    Th I   32439           4   14204           5       0.001
   18240.145       0.008   548.24127     0.00023  37      3.   Th II   29095         5/2   10855         7/2       0.004
  18246.1868      0.0009   548.05972     0.00003  28      26    Th I   25526           1   07280           2     -0.0004
   18247.289       0.005   548.02661     0.00014  25      4.    Th I   34111           1   15863           2       0.003
  18260.2163      0.0010   547.63864     0.00003  29      24   Th II   20120         5/2   01859         3/2     -0.0010
  18260.6527      0.0008  547.625552    0.000025  29      29    Th I   08243           2   26504           2      0.0003
   18265.072       0.006   547.49306     0.00018  32      4.   Th II   25266         1/2   07001         3/2      -0.004
  18273.9212      0.0003  547.227927    0.000008  29      96    Th I   26384           4   08111           4      0.0001
   18275.970       0.004   547.16659     0.00011  27      6.    Th I   18809           4   37085           4       0.001
   18285.917       0.004   546.86894     0.00011  28      6.    Th I   18011           5   36297           4       0.001
   18295.586       0.004   546.57992     0.00013  22      4.  
 18295.83885     0.00021  546.572370    0.000006  28      11    Th I   21165           3   02869           3    -0.00000
   18297.298       0.004   546.52878     0.00013  26      5.    Th I   36871           2   18574           1       0.002
   18298.797       0.004   546.48400     0.00011  24      6.    Th I   17501           5   35799           6      -0.001
  18301.1708      0.0017   546.41313     0.00005  31      14   Th II   14275         9/2   32576         7/2     -0.0012
   18302.098       0.003   546.38546     0.00008  30      8.    Th I   19588           5   37890           5       0.002
  18304.1106      0.0018   546.32537     0.00005  29      13   Th II   13468         9/2   31773         9/2     -0.0008
  18313.3942      0.0016   546.04842     0.00005  28      14  Th III   02527           3   20840           3      0.0012
  18319.0209      0.0009   545.88070     0.00003  29      26    Th I   10526           3   28845           4      0.0001
  18326.1996      0.0016   545.66687     0.00005  27      14 
 18336.06136     0.00010  545.373393    0.000003  29      25    Th I   28140           4   09804           5    -0.00010
   18337.961       0.005   545.31688     0.00015  81      8.    Ar I                                         
   18343.872       0.008   545.14118     0.00023  41      3.   Th II   04490         5/2   22834         7/2      -0.000
  18345.2804      0.0006  545.099327    0.000019  28      37   Th II   14275         9/2   32620        11/2      0.0002
  18353.1107      0.0004  544.866762    0.000013  29      57  Th III   00510           2   18863           2     -0.0002
   18355.915       0.005   544.78352     0.00016  27      4.    Th I   10526           3   28882           2       0.002
   18364.334       0.006   544.53377     0.00018  31      4.    Th I   14032           2   32396           2       0.004
  18366.7157      0.0007  544.463157    0.000019  31      37   Th II   22513         5/2   04146         7/2      0.0000
  18373.1447      0.0019   544.27264     0.00006  27      12    Th I   18930           3   37303           4      0.0013
   18373.719       0.003   544.25563     0.00010  29      7.    Th I   31671           4   13297           4       0.001
  18375.2138      0.0005  544.211354    0.000016  29      45    Th I   25877           4   07502           3      0.0002
  18377.7462      0.0022   544.13636     0.00006  27      10    Th I   21903           7   40281           7      0.0007
  18383.5378      0.0011   543.96494     0.00003  28      22    Th I   28188           6   09804           5     -0.0011
  18386.0737      0.0010   543.88991     0.00003  30      25   Th II   30956         9/2   12570         7/2      0.0002
  18391.1311      0.0009   543.74035     0.00003  30      28   Th II   12488         9/2   30879         7/2     -0.0003
   18391.703       0.006   543.72345     0.00018  50      5.   Th II   09202         7/2   27593         5/2      -0.000
  18393.7366      0.0021   543.66333     0.00006  29      11   Th II   12485         7/2   30879         7/2      0.0005
  18397.0236      0.0003  543.566188    0.000008  28      95    Th I   26508           3   08111           4     -0.0000
   18397.951       0.004   543.53878     0.00013  24      4.    Th I   15166           3   33564           3      -0.002
   18398.553       0.004   543.52102     0.00011  23      5.   Th II   11116         7/2   29515         9/2       0.003
   18399.931       0.003   543.48030     0.00010  30      7.   Th II   22513         5/2   04113         5/2      -0.003
   18401.737       0.006   543.42696     0.00018  31      4.    Th I   34371           2   15970           3       0.009
   18405.648       0.004   543.31150     0.00010  25      6.    Th I   30208           2   11802           2       0.001
 18407.31984     0.00012  543.262142    0.000003  28      21    Th I   24769           3   06362           2     0.00010
   18414.123       0.003   543.06144     0.00009  30      7.    Th I   35812           3   17398           3      -0.002
   18419.160       0.003   542.91294     0.00007  27      9.    Th I   31716           5   13297           4       0.000
  18423.2784      0.0010   542.79156     0.00003  29      25    Th I   25703           2   07280           2      0.0007
   18424.086       0.004   542.76777     0.00012  24      5.    Th I   32650           1   14226           0       0.004
  18425.7536      0.0003  542.718642    0.000009  30      77   Th II   09585         5/2   28011         3/2      0.0001
   18428.971       0.005   542.62389     0.00015  31      4.    Th I   26723           6   45152         6,7      -0.004
   18430.977       0.004   542.56483     0.00013  19      4.   Th II   22139         9/2   40570         7/2       0.004
 18431.42825     0.00015  542.551552    0.000004  29      16    Th I   10414           4   28845           4     0.00010
   18433.141       0.006   542.50114     0.00018  37      4.    Th I   16783           4   35216           5      -0.001
  18438.8110      0.0016   542.33432     0.00005  29      15   Th II   25440         5/2   07001         3/2      0.0002
  18439.4011      0.0022   542.31696     0.00006  29      11    Th I   15166           3   33606           2      0.0015
  18448.0234      0.0021   542.06349     0.00006  31      12    Th I   21077           5   39525           5      0.0003
   18451.110       0.007   541.97281     0.00020  29      3.    Th I   13945           3   32396           2       0.002
   18452.518       0.003   541.93146     0.00009  20      6.    Th I   30255           3   11802           2      -0.001
 18453.61737     0.00004  541.899173    0.000001  29      78    Th I   22141           3   03687           2     0.00000
 18460.30685     0.00022  541.702805    0.000007  28      10    Th I   07795           4   26255           4     0.00000
  18460.6123      0.0011   541.69384     0.00003  30      21   Th II   14275         9/2   32736         7/2     -0.0003
   18465.776       0.004   541.54236     0.00012  28      5.    Th I   27266           4   08800           4      -0.001
 18476.52558     0.00010  541.227297    0.000003  29      24    Th I   24838           1   06362           2    -0.00010
 18487.16940     0.00008  540.915690    0.000002  29      32    Th I   11197           5   29684           5     0.00000
   18487.484       0.005   540.90649     0.00014  34      5.    Th I   35885           2   17398           3      -0.002
   18490.242       0.003   540.82581     0.00008  27      9.    Th I   16217           2   34707           3       0.001
  18502.4096      0.0007  540.470145    0.000020  28      34    Th I   16346           4   34849           5      0.0008
   18505.567       0.007   540.37793     0.00020  30      3.    Th I   22399           5   40904           5      -0.002
  18512.8718      0.0011   540.16471     0.00003  26      20    Th I   13945           3   32458           4     -0.0004
  18514.6679      0.0012   540.11231     0.00003  28      20    Th I   11241           3   29756           4     -0.0003
 18516.20235     0.00021  540.067548    0.000006  29      11    Th I   28321           5   09804           5     0.00010
  18517.0677      0.0004  540.042310    0.000011  28      64    Th I   16783           4   35300           5      0.0002
  18517.1415      0.0018   540.04016     0.00005  30      13    Th I   27317           3   08800           4      0.0007
  18517.8243      0.0003  540.020245    0.000008  29      88    Th I   24880           1   06362           2     -0.0003
  18519.5300      0.0017   539.97051     0.00005  31      14    Th I   14032           2   32551           3      0.0012
   18526.708       0.004   539.76130     0.00011  24      5.    Th I   16346           4   34873           4       0.004
 18531.35124     0.00009  539.626057    0.000003  29      27    Th I   22396           1   03865           1     0.00000
  18534.0613      0.0004  539.547153    0.000013  29      55    Th I   26036           3   07502           3     -0.0004
  18534.4003      0.0017   539.53728     0.00005  28      14    Th I   26645           5   08111           4     -0.0013
   18536.799       0.004   539.46747     0.00010  26      6.    Th I   12114           2   30651           3       0.005
  18538.8698      0.0005  539.407208    0.000014  29      51   Th II   22685         7/2   04146         7/2     -0.0002
   18544.018       0.003   539.25745     0.00010  31      7.   Th II   24757         9/2   06213         9/2       0.002
  18546.1113      0.0004  539.196593    0.000011  29      61   Th II   06700         9/2   25246         9/2     -0.0003
 18546.25439     0.00015  539.192432    0.000004  29      16    Th I   26048           4   07502           3    -0.00010
  18554.4292      0.0008  538.954873    0.000022  29      31    Th I   15166           3   33721           2      0.0007
  18555.2483      0.0012   538.93108     0.00004  29      19  
   18557.523       0.004   538.86501     0.00012  24      5.    Th I   16217           2   34775           1      -0.001
   18558.771       0.003   538.82879     0.00009  23      6.   Th II   20080         7/2   01521         5/2      -0.002
 18559.38955     0.00009  538.810825    0.000003  30      30    Th I   23521           3   04961           4    -0.00070
   18567.348       0.003   538.57988     0.00007  33      10    Th I   35733           4   17166           5      -0.001
  18568.2661      0.0015   538.55325     0.00004  27      16   Th II   18568         1/2   00000         3/2      0.0006
  18572.0881      0.0006  538.442417    0.000018  29      39   Th II   22685         7/2   04113         5/2      0.0003
  18577.4607      0.0019   538.28670     0.00006  27      12    Th I   10526           3   29104           4      0.0012
 18585.26681     0.00011  538.060610    0.000003  29      22    Th I   07795           4   26380           5     0.00020
 18586.21580     0.00021  538.033138    0.000006  29      11    Th I   14481           6   33068           6    -0.00030
   18588.520       0.004   537.96645     0.00012  33      6.    Th I   17501           5   36089           4       0.002
  18593.3187      0.0004  537.827603    0.000013  29      55    Th I   11241           3   29835           3     -0.0000
   18593.437       0.004   537.82418     0.00011  26      5.   Th II   14790         7/2   33384         9/2       0.001
  18595.5690      0.0006  537.762516    0.000017  29      40  Th III   03188           4   21783           4      0.0008
  18596.8175      0.0013   537.72641     0.00004  29      19   Th II   33902         7/2   15305         9/2     -0.0016
  18598.2596      0.0005  537.684719    0.000016  29      45   Th II   20120         5/2   01521         5/2      0.0001
   18599.482       0.003   537.64937     0.00009  25      6.    Th I   13175           4   31774           3       0.001
 18600.09592     0.00020  537.631636    0.000006  29      12    Th I   22465           0   03865           1     0.00000
  18607.4315      0.0004  537.419685    0.000012  28      56    Th I   11241           3   29849           4     -0.0006
   18612.902       0.005   537.26172     0.00015  27      4.    Th I   32575           2   13962           1       0.002
  18614.3375      0.0006  537.220302    0.000019  29      37    Th I   18614           1   00000           2     -0.0006
  18618.7143      0.0005  537.094013    0.000014  28      49    Th I   24981           3   06362           2      0.0001
  18619.2875      0.0004  537.077481    0.000012  29      60    Th I   24182           2   05563           1      0.0001
  18632.5134      0.0025   536.69625     0.00007  27      9.    Th I   23306           6   41939           5      0.0005
  18642.5728      0.0005  536.406648    0.000014  30      51    Th I   22508           2   03865           1      0.0000
   18643.699       0.005   536.37425     0.00015  35      5.   Th II   27249         7/2   08605         5/2      -0.004
  18647.5082      0.0007  536.264680    0.000019  30      36    Th I   23609           5   04961           4     -0.0008
 18651.00748     0.00017  536.164066    0.000005  29      14    Th I   22338           3   03687           2    -0.00020
  18652.1313      0.0008  536.131762    0.000023  28      29    Th I   11197           5   29849           4     -0.0000
  18656.0335      0.0016   536.01962     0.00005  30      15    Th I   31953           4   13297           4      0.0005
  18666.7259      0.0008  535.712586    0.000023  28      29    Th I   11877           1   30544           2      0.0004
  18670.3333      0.0012   535.60908     0.00004  29      19    Th I   21539           4   02869           3     -0.0001
   18675.671       0.004   535.45600     0.00013  25      5.    Th I   36074           3   17398           3       0.004
   18675.964       0.003   535.44760     0.00008  31      9.    Th I   31523           3   12847           3      -0.001
   18679.421       0.007   535.34849     0.00021  37      3.    Th I   26790           4   08111           4      -0.001
  18679.9803      0.0013   535.33247     0.00004  30      18    Th I   30281           1   11601           1      0.0008
  18682.4577      0.0003  535.261482    0.000008  28      87    Th I   15618           3   34301           4     -0.0000
  18689.8668      0.0011   535.04929     0.00003  29      22    Th I   10414           4   29104           4     -0.0001
   18692.298       0.005   534.97970     0.00014  34      5.    Th I   31780           3   13088           3      -0.001
  18693.4807      0.0004  534.945854    0.000011  29      65    Th I   23655           4   04961           4      0.0007
  18699.0555      0.0020   534.78637     0.00006  29      12   Th II   09238         9/2   27937        11/2      0.0037
  18702.7822      0.0012   534.67981     0.00004  28      19  
 18708.83783     0.00005  534.506745    0.000001  29      75    Th I   22396           1   03687           2     0.00000
   18709.615       0.004   534.48453     0.00010  16      5.    Th I   17501           5   36210           5      -0.002
  18719.6369      0.0010   534.19839     0.00003  27      22    Th I   35273           5   16554           6     -0.0006
   18721.752       0.003   534.13804     0.00009  28      7.    Th I   18053           4   36775           3       0.011
   18726.157       0.006   534.01239     0.00018  29      3.    Th I   32023           5   13297           4       0.005
   18727.391       0.005   533.97721     0.00014  27      4.    Th I   10414           4   29141           5      -0.002
   18727.650       0.004   533.96982     0.00012  25      5.    Th I   32575           2   13847           2       0.001
  18731.8537      0.0016   533.84999     0.00005  30      15    Th I   20867           7   39599           7      0.0001
  18744.6048      0.0022   533.48684     0.00006  27      10    Th I   24307           2   05563           1     -0.0007
   18750.362       0.003   533.32303     0.00009  27      7.    Th I   30553           2   11802           2       0.002
  18756.2259      0.0005  533.156299    0.000014  29      49    Th I   26036           3   07280           2     -0.0002
   18757.366       0.003   533.12389     0.00010  29      7.   Th II   11116         7/2   29873         7/2      -0.002
  18758.7103      0.0014   533.08569     0.00004  30      18   Th II   10673         5/2   29431         7/2     -0.0001
 18767.15724     0.00009  532.845751    0.000002  29      29    Th I   26878           3   08111           4     0.00000
  18769.6175      0.0003  532.775907    0.000010  29      69    Th I   11241           3   30011           3     -0.0003
   18769.941       0.003   532.76672     0.00008  29      8.    Th I   18011           5   36781           5       0.008
  18772.5990      0.0005  532.691292    0.000016  28      43    Th I   11241           3   30014           4      0.0003
  18773.6127      0.0010   532.66253     0.00003  29      25   Th II   12485         7/2   31259         5/2     -0.0002
   18779.758       0.004   532.48823     0.00011  28      5.    Th I   38053           3   19273           2      -0.003
  18781.5329      0.0017   532.43790     0.00005  33      15    Th I   31870           2   13088           3      0.0016
  18789.0466      0.0014   532.22498     0.00004  27      16   Th II   20310         5/2   01521         5/2      0.0006
   18791.417       0.006   532.15784     0.00018  26      3.    Th I   25180           7   43971           7      -0.000
  18797.3236      0.0022   531.99063     0.00006  33      11   Th II   27403         3/2   08605         5/2     -0.0002
   18798.442       0.003   531.95898     0.00008  32      8.    Th I   16783           4   35582           5       0.000
 18800.61979     0.00023  531.897358    0.000007  29      10    Th I   08243           2   27044           3     0.00020
  18808.6371      0.0021   531.67063     0.00006  24      10    Th I   14465           2   33273           1      0.0002
 18816.86165     0.00017  531.438248    0.000005  29      14    Th I   26096           3   07280           2    -0.00000
  18817.2980      0.0014   531.42593     0.00004  30      17    Th I   11197           5   30014           4      0.0002
  18817.7854      0.0018   531.41216     0.00005  28      13    Th I   32665           1   13847           2     -0.0004
 18818.19188     0.00011  531.400682    0.000003  29      23    Th I   24381           2   05563           1     0.00000
 18820.05947     0.00006  531.347949    0.000002  29      49    Th I   22508           2   03687           2     0.00010
  18820.5389      0.0022   531.33441     0.00006  31      11    Th I   13175           4   31995           4      0.0012
   18824.086       0.008   531.23429     0.00023  47      3.   Th II   09202         7/2   28026         5/2       0.003
  18826.2083      0.0006  531.174405    0.000016  29      44   Th II   20686         5/2   01859         3/2     -0.0002
  18828.5400      0.0023   531.10863     0.00006  27      10    Th I   16217           2   35046           1      0.0007
   18833.146       0.003   530.97874     0.00009  26      6.    Th I   26113           2   07280           2       0.000
  18836.1439      0.0008  530.894224    0.000022  30      31   Th II   16564        11/2   35400        13/2     -0.0003
  18837.8478      0.0008  530.846205    0.000022  26      29    Th I   13175           4   32012           4      0.0032
   18842.257       0.003   530.72198     0.00008  30      9.    Th I   26953           5   08111           4      -0.000
   18842.848       0.004   530.70533     0.00010  35      7.   Th II   28243         5/2   09400         5/2       0.000
   18850.003       0.006   530.50389     0.00016  22      3.    Th I   16783           4   35633           4      -0.005
  18850.2864      0.0008  530.495918    0.000023  29      29    Th I   12114           2   30964           3     -0.0013
   18850.820       0.005   530.48091     0.00013  34      5.    Th I   13945           3   32796           3       0.000
   18851.835       0.005   530.45233     0.00013  33      5.   Th II   12902         3/2   31754         5/2       0.003
  18857.6796      0.0023   530.28794     0.00006  28      10   Th II   14101         1/2   32959         3/2      0.0002
  18860.8138      0.0003  530.199815    0.000009  28      72    Th I   26363           2   07502           3     -0.0003
  18867.8036      0.0013   530.00340     0.00004  28      18    Th I   10783           2   29650           2      0.0009
 18868.79088     0.00018  529.975665    0.000005  28      13    Th I   21738           2   02869           3    -0.00010
  18870.3399      0.0008  529.932161    0.000024  29      28    Th I   16346           4   35216           5      0.0008
 18870.71225     0.00018  529.921705    0.000005  29      13    Th I   27670           3   08800           4     0.00020
   18871.906       0.004   529.88819     0.00011  29      6.    Th I   16217           2   35089           3      -0.002
 18875.92994     0.00020  529.775223    0.000006  28      12    Th I   28680           4   09804           5     0.00020
   18878.085       0.005   529.71474     0.00015  30      4.    Th I   36837           5   17959           4      -0.002
  18880.1732      0.0021   529.65616     0.00006  29      11    Th I   11877           1   30758           2      0.0006
  18882.6381      0.0003  529.587017    0.000008  28      86    Th I   26384           4   07502           3      0.0002
   18883.807       0.006   529.55425     0.00017  27      4.    Th I   38416           3   19532           4      -0.009
  18891.8463      0.0004  529.328888    0.000012  28      55    Th I   10526           3   29418           2      0.0003
  18898.6988      0.0021   529.13696     0.00006  30      11   Th II   23012         3/2   04113         5/2     -0.0004
   18899.688       0.005   529.10926     0.00013  34      5.    Th I   32197           3   13297           4       0.006
   18920.881       0.004   528.51661     0.00011  34      6.    Th I   30723           1   11802           2       0.001
   18925.542       0.003   528.38646     0.00007  26      8.    Th I   14465           2   33390           1       0.000
  18930.2933      0.0003  528.253832    0.000008  28      89    Th I   18930           3   00000           2      0.0000
  18932.8925      0.0024   528.18131     0.00007  27      9.    Th I   31780           3   12847           3      0.0015
   18933.818       0.006   528.15550     0.00017  27      3.   Th II   14275         9/2   33209         7/2      -0.003
   18937.011       0.004   528.06644     0.00012  21      4.    Th I   34430           3   15493           4       0.006
  18943.0935      0.0006  527.896881    0.000017  30      39   Th II   10572         9/2   29515         9/2      0.0004
  18944.3655      0.0008  527.861438    0.000021  28      30    Th I   25306           2   06362           2     -0.0001
   18947.008       0.005   527.78782     0.00014  29      4.   Th II   26965         3/2   08018         3/2      -0.003
   18954.265       0.003   527.58575     0.00008  24      7.    Th I   16346           4   35300           5      -0.000
 18955.23853     0.00020  527.558647    0.000006  29      12    Th I   23916           4   04961           4    -0.00010
  18958.7862      0.0010   527.45993     0.00003  26      22    Th I   30761           3   11802           2      0.0006
  18959.5234      0.0005  527.439419    0.000014  29      49    Th I   25321           3   06362           2      0.0002
   18960.545       0.005   527.41101     0.00014  28      4.   Th II   16564        11/2   35525        11/2       0.004
  18970.7994      0.0023   527.12592     0.00006  34      11    Th I   15490           5   34460           5      0.0002
 18981.90200     0.00008  526.817597    0.000002  29      32    Th I   22669           3   03687           2     0.00000
   18996.654       0.003   526.40849     0.00007  30      9.    Th I   32294           4   13297           4       0.004
  19000.8002      0.0006  526.293623    0.000018  29      38    Th I   07795           4   26796           3      0.0004
 19005.74058     0.00023  526.156819    0.000006  29      10    Th I   26508           3   07502           3     0.00000
  19006.9279      0.0020   526.12395     0.00005  24      11    Th I   26287           1   07280           2      0.0017
 19012.04376     0.00005  525.982379    0.000001  29      64    Th I   22877           1   03865           1     0.00010
   19012.605       0.005   525.96686     0.00013  40      6.    Th I   30613           0   11601           1       0.001
   19022.121       0.004   525.70374     0.00012  25      5.    Th I   31870           2   12847           3      -0.003
  19026.8834      0.0009   525.57215     0.00003  29      25    Th I   13175           4   32201           5     -0.0006
   19027.425       0.004   525.55718     0.00010  29      6.    Th I   12114           2   31141           3      -0.003
   19029.803       0.005   525.49153     0.00014  28      4.   Th II   15144         3/2   34174         5/2      -0.003
   19029.861       0.004   525.48990     0.00012  25      5.    Th I   14243           1   33273           1      -0.004
   19033.007       0.006   525.40306     0.00017  27      3.    Th I   21902           4   02869           3      -0.004
  19039.1522      0.0015   525.23347     0.00004  30      16    Th I   19039           2   00000           2     -0.0012
 19050.82938     0.00020  524.911530    0.000005  30      12   Th II   19050         3/2   00000         3/2     0.00010
   19051.893       0.004   524.88224     0.00010  30      6.    Th I   10783           2   29835           3      -0.001
   19052.163       0.003   524.87477     0.00009  22      6.    Th I   15736           1   34789           2      -0.002
  19052.4904      0.0007  524.865767    0.000018  29      37    Th I   27852           5   08800           4     -0.0008
   19064.701       0.007   524.52959     0.00018  30      3.    Th I   22877           5   41942           5       0.002
   19065.049       0.003   524.52004     0.00008  29      8.    Th I   14243           1   33309           2      -0.001
   19071.055       0.004   524.35484     0.00010  27      6.   Th II   22028        15/2   41099        15/2       0.000
   19071.910       0.009   524.33132     0.00024  54      3.    Th I   32160           2   13088           3      -0.011
  19077.9424      0.0005  524.165540    0.000015  29      45   Th II   06168         7/2   25246         9/2      0.0004
 19080.28960     0.00019  524.101060    0.000005  29      12    Th I   25442           3   06362           2     0.00010
   19080.571       0.003   524.09333     0.00008  32      8.    Th I   18809           4   37890           5      -0.000
 19082.97849     0.00017  524.027211    0.000005  29      14    Th I   26363           2   07280           2    -0.00010
   19086.298       0.005   523.93606     0.00013  31      5.   Th II   17722         9/2   36809         7/2       0.003
  19100.1380      0.0010   523.55643     0.00003  29      23    Th I   08243           2   27343           3     -0.0009
  19103.3569      0.0007  523.468206    0.000020  30      33   Th II   09720         7/2   28823         5/2      0.0008
   19106.577       0.006   523.37997     0.00017  27      3.    Th I   19039           2   38145           3      -0.006
   19107.692       0.004   523.34945     0.00010  30      6.  
 19110.90034     0.00004  523.261585    0.000001  29      10    Th I   21668           1   02558           0     0.00000
  19118.8123      0.0019   523.04504     0.00005  29      13    Th I   13175           4   32293           5      0.0014
  19121.6287      0.0004  522.968003    0.000011  29      59    Th I   14481           6   33603           6      0.0002
   19127.846       0.003   522.79802     0.00008  29      8.    Th I   28932           4   09804           5       0.001
   19143.457       0.005   522.37169     0.00015  24      4.    Th I   14247           0   33390           1       0.001
  19148.3580      0.0005  522.237992    0.000015  29      45    Th I   27948           4   08800           4      0.0001
  19149.1637      0.0010   522.21602     0.00003  30      24    Th I   27260           3   08111           4      0.0003
   19150.630       0.005   522.17604     0.00012  26      5.    Th I   21165           3   40315           4       0.007
   19154.110       0.004   522.08118     0.00011  29      6.    Th I   13945           3   33099           3       0.004
   19154.446       0.004   522.07200     0.00010  23      5.    Ar I                                         
 19155.02217     0.00009  522.056300    0.000002  29      30    Th I   27266           4   08111           4     0.00000
  19157.1619      0.0014   521.99799     0.00004  30      16   Th II   07331         5/2   26488         5/2      0.0002
  19164.2504      0.0004  521.804911    0.000012  30      56   Th II   20686         5/2   01521         5/2     -0.0002
   19173.204       0.003   521.56122     0.00007  29      9.   Th II   19912        13/2   39085        13/2       0.004
  19175.6840      0.0011   521.49378     0.00003  29      22    Th I   11197           5   30372           6      0.0000
 19176.18798     0.00014  521.480078    0.000004  29      17    Th I   07795           4   26971           4     0.00010
   19179.869       0.005   521.37999     0.00013  23      4.    Th I   19039           2   38219           2      -0.006
 19183.98494     0.00006  521.268132    0.000002  29      48    Th I   23049           1   03865           1     0.00000
 19189.53014     0.00023  521.117501    0.000006  28      10    Th I   22877           1   03687           2    -0.00010
  19196.6138      0.0019   520.92521     0.00005  31      13    Th I   32285           3   13088           3     -0.0025
   19197.115       0.005   520.91160     0.00014  27      4.    Th I   19503           3   38700           4       0.008
   19200.311       0.003   520.82491     0.00007  29      9.    Th I   18011           5   37211           5       0.001
  19200.8136      0.0022   520.81126     0.00006  33      11   Th II   10673         5/2   29873         7/2     -0.0009
  19201.4298      0.0009  520.794551    0.000023  31      29   Th II   25414        11/2   06213         9/2     -0.0010
   19204.076       0.003   520.72278     0.00007  40      10   Th II   15349        11/2   34553         9/2       0.002
  19206.3863      0.0005  520.660151    0.000014  30      48    Th I   27317           3   08111           4      0.0003
  19211.1995      0.0017   520.52971     0.00005  33      15    Th I   14206           4   33418           4     -0.0042
  19217.9930      0.0014   520.34570     0.00004  30      17    Th I   11877           1   31095           2      0.0009
 19227.90492     0.00023  520.077463    0.000006  29      10    Th I   26508           3   07280           2    -0.00010
 19228.50774     0.00005  520.061158    0.000001  29      64    Th I   23093           2   03865           1     0.00000
  19229.6993      0.0022   520.02893     0.00006  33      11   Th II   31800         7/2   12570         7/2     -0.0000
 19229.85416     0.00012  520.024745    0.000003  29      21    Th I   10526           3   29756           4    -0.00000
  19235.6399      0.0015   519.86833     0.00004  29      16    Th I   16346           4   35582           5      0.0007
 19240.90579     0.00007  519.726052    0.000002  29      37    Th I   24202           4   04961           4    -0.00000
 19245.92877     0.00017  519.590409    0.000005  29      14    Th I   29050           5   09804           5     0.00010
  19247.8257      0.0014   519.53920     0.00004  28      16    Th I   17501           5   36749           6      0.0003
  19248.2698      0.0008  519.527214    0.000021  31      32   Th II   19248         5/2   00000         3/2     -0.0004
  19259.2225      0.0010   519.23176     0.00003  31      26   Th II   23372         3/2   04113         5/2      0.0001
   19268.532       0.005   518.98091     0.00013  29      4.   Th II   12485         7/2   31754         5/2       0.006
   19270.825       0.003   518.91914     0.00009  77      12    Ar I                                         
  19271.8622      0.0018   518.89121     0.00005  29      13   Th II   21131         3/2   01859         3/2      0.0011
 19272.34557     0.00025  518.878201    0.000007  29      99    Th I   22141           3   02869           3     0.00020
  19272.9739      0.0016   518.86128     0.00004  30      15    Th I   31075           2   11802           2     -0.0020
  19275.7799      0.0009  518.785755    0.000024  30      27    Th I   24838           1   05563           1     -0.0003
   19280.272       0.003   518.66489     0.00009  29      7.    Th I   15166           3   34447           4      -0.002
   19282.026       0.005   518.61771     0.00014  36      5.   Th II   12472         5/2   31754         5/2      -0.007
  19283.0669      0.0008  518.589707    0.000021  29      30    Th I   13175           4   32458           4      0.0007
  19284.7905      0.0014   518.54336     0.00004  34      18   Th II   12488         9/2   31773         9/2     -0.0009
   19286.205       0.006   518.50531     0.00015  27      4.     MgI                                         
   19287.207       0.003   518.47840     0.00007  29      9.    Th I   16346           4   35633           4       0.001
  19288.1397      0.0020   518.45332     0.00005  29      12    Th I   07502           3   26790           4      0.0002
  19290.2332      0.0012   518.39705     0.00003  30      20   Th II   18816        13/2   38107        15/2     -0.0007
  19296.9581      0.0022   518.21639     0.00006  30      11    Th I   18809           4   38106           5     -0.0005
  19305.3105      0.0015   517.99219     0.00004  30      16    Th I   37736           2   18431           3      0.0012
   19305.756       0.006   517.98024     0.00016  23      3.  
  19305.8456      0.0023   517.97783     0.00006  20      8.    Th I   16783           4   36089           4     -0.0006
  19308.5050      0.0005  517.906487    0.000013  29      50    Th I   10526           3   29835           3      0.0003
   19309.055       0.004   517.89173     0.00011  36      6.    Th I   15736           1   35046           1       0.002
  19310.7719      0.0015   517.84569     0.00004  29      16    Th I   11241           3   30552           4     -0.0023
 19310.97305     0.00008  517.840296    0.000002  29      35    Th I   11197           5   30508           5     0.00010
  19313.0518      0.0006  517.784559    0.000015  29      43    Th I   24274           5   04961           4     -0.0008
   19313.703       0.006   517.76709     0.00015  39      4.   Ar II                                         
  19314.8866      0.0010   517.73537     0.00003  30      25    Th I   12114           2   31429           1     -0.0008
  19317.0789      0.0004  517.676614    0.000010  28      65    Th I   24880           1   05563           1     -0.0001
  19319.0414      0.0008  517.624026    0.000022  29      29    Th I   29123         5,6   09804           5      0.0001
  19320.6427      0.0013   517.58113     0.00003  29      18    Th I   14206           4   33527           4      0.0000
  19321.1192      0.0020   517.56836     0.00005  27      11    Th I   18011           5   37332           6      0.0014
   19322.619       0.003   517.52819     0.00008  33      9.    Th I   10526           3   29849           4       0.001
  19323.2513      0.0005  517.511254    0.000014  28      45    Th I   08243           2   27566           2     -0.0003
   19327.710       0.005   517.39186     0.00013  28      4.    Th I   30928           1   11601           1       0.004
   19336.138       0.004   517.16635     0.00010  30      6.   Th II   11116         7/2   30452         9/2      -0.003
  19341.0053      0.0008  517.036205    0.000020  27      31    Th I   25703           2   06362           2      0.0004
  19342.2614      0.0009  517.002628    0.000025  29      26    Th I   10414           4   29756           4     -0.0002
   19342.996       0.004   516.98299     0.00010  25      6.    Th I   19039           2   38382           3       0.002
  19349.4898      0.0015   516.80949     0.00004  28      15    Th I   10783           2   30132           2     -0.0011
   19352.784       0.006   516.72152     0.00016  39      4.   Ar II                                         
   19355.474       0.003   516.64971     0.00008  33      8.    Th I   11197           5   30552           4       0.001
  19357.9374      0.0020   516.58396     0.00005  31      12    Th I   14206           4   33564           3      0.0008
   19359.029       0.007   516.55483     0.00020  43      3.    Th I   16217           2   35576           3      -0.006
 19361.47149     0.00011  516.489669    0.000003  29      23    Th I   23049           1   03687           2    -0.00000
   19362.312       0.006   516.46724     0.00016  28      3.    Th I   14243           1   33606           2       0.006
   19365.608       0.006   516.37934     0.00015  32      4.    Th I   19986           6   39351           5      -0.002
   19365.871       0.003   516.37235     0.00009  69      11    Ar I                                         
 19368.66914     0.00016  516.297735    0.000004  29      15    Th I   08243           2   27612           3    -0.00010
  19371.7047      0.0004  516.216830    0.000009  29      69    Th I   26651           2   07280           2      0.0001
  19371.8457      0.0005  516.213072    0.000012  30      52    Th I   15736           1   35108           2     -0.0017     A 
  19371.8457      0.0005  516.213072    0.000012  30      52   Th II   04146         7/2   23518         7/2      0.0007     A 
  19375.8750      0.0012   516.10573     0.00003  30      21    Th I   26878           3   07502           3      0.0008
   19376.502       0.003   516.08902     0.00007  24      8.    Th I   13175           4   32551           3       0.002
 19379.69034     0.00004  516.004117    0.000001  29      10    Th I   22248           2   02869           3    -0.00000
   19384.119       0.003   515.88624     0.00008  31      8.    Th I   17501           5   36885           4       0.001
   19393.626       0.003   515.63334     0.00009  23      6.   Th II   25607         9/2   06213         9/2       0.005
 19396.08800     0.00005  515.567881    0.000001  29      55    Th I   07795           4   27191           5     0.00000
   19404.655       0.004   515.34026     0.00010  20      5.    Th I   19039           2   38443           3       0.003
  19405.0633      0.0016   515.32942     0.00004  26      14   Th II   23518         7/2   04113         5/2      0.0005
 19405.99426     0.00007  515.304697    0.000002  29      42    Th I   23093           2   03687           2    -0.00000
  19409.4273      0.0021   515.21355     0.00006  25      10    Th I   11241           3   30651           3     -0.0024
   19412.789       0.003   515.12434     0.00009  27      6.    Th I   15736           1   35149           2      -0.003
  19415.0596      0.0017   515.06409     0.00004  29      14    Th I   32503           2   13088           3      0.0020
  19418.8119      0.0010   514.96456     0.00003  30      25   Th II   15242         9/2   34661        11/2      0.0006
   19422.876       0.005   514.85682     0.00014  27      4.    Th I   12114           2   31537           3      -0.000
  19426.9444      0.0018   514.74899     0.00005  31      13    Th I   16783           4   36210           5     -0.0023
  19429.7684      0.0023   514.67417     0.00006  76      16   Ar II                                         
  19430.7866      0.0012   514.64720     0.00003  30      21   Th II   07331         5/2   26762         3/2     -0.0014
 19435.02568     0.00012  514.534952    0.000003  29      20    Th I   10414           4   29849           4     0.00010
   19435.405       0.004   514.52490     0.00011  34      6.    Th I   33662           1   14226           0      -0.002
  19436.9975      0.0024   514.48275     0.00006  35      11  
  19437.4785      0.0004  514.470022    0.000010  30      62   Th II   21297         5/2   01859         3/2     -0.0001
  19443.0882      0.0013   514.32159     0.00003  72      29   Ar II                                         
  19446.9073      0.0005  514.220582    0.000014  30      47    Th I   25809           1   06362           2     -0.0001
  19447.1189      0.0014   514.21499     0.00004  28      16   Th II   20969         7/2   01521         5/2      0.0013
   19451.921       0.007   514.08803     0.00018  36      3.    Th I   18809           4   38261           5       0.001
  19459.4004      0.0006  513.890448    0.000015  28      42    Th I   24421           3   04961           4      0.0006
   19464.522       0.003   513.75522     0.00007  26      9.    Th I   33427           2   13962           1       0.001
 19469.73567     0.00017  513.617656    0.000004  29      14    Th I   22338           3   02869           3    -0.00000
  19475.9589      0.0020   513.45354     0.00005  31      12    Th I   19227           6   38703           7      0.0001
   19477.340       0.006   513.41714     0.00016  31      4.    Th I   14243           1   33721           2       0.004
   19480.182       0.005   513.34222     0.00013  28      4.    Th I   31283           3   11802           2       0.001
   19483.675       0.003   513.25018     0.00007  33      10   Th II   15242         9/2   34726         7/2      -0.001
  19486.8594      0.0021   513.16632     0.00006  28      11    Th I   32575           2   13088           3      0.0005
   19492.516       0.005   513.01740     0.00013  21      4. 
  19493.4860      0.0003  512.991878    0.000008  29      82    Th I   26995           3   07502           3     -0.0002
 19503.14358     0.00024  512.737855    0.000006  29      10    Th I   19503           3   00000           2     0.00010
  19504.8969      0.0009  512.691764    0.000024  29      26    Th I   18053           4   37558           4      0.0006
   19509.631       0.005   512.56735     0.00014  27      4.  
   19513.448       0.007   512.46710     0.00018  37      4.    Th I   16783           4   36297           4      -0.001
  19516.2807      0.0009  512.392711    0.000024  31      26    Th I   11241           3   30758           2     -0.0007
   19520.764       0.003   512.27503     0.00009  32      7.    Th I   28321           5   08800           4       0.005
  19536.1389      0.0010   511.87187     0.00003  28      25    Th I   19227           6   38763           5     -0.0007
 19544.72507     0.00006  511.647003    0.000002  30      47    Th I   23410           0   03865           1     0.00000
   19546.497       0.005   511.60062     0.00013  27      4.    Th I   23609           5   43155         5,6      -0.001
   19551.082       0.003   511.48065     0.00007  31      9.   Th II   23697         7/2   04146         7/2       0.002
   19551.417       0.003   511.47188     0.00009  30      7.    Th I   11877           1   31429           1       0.003
  19559.1272      0.0003  511.270257    0.000008  29      82    Th I   27061           2   07502           3      0.0001
  19559.9542      0.0014   511.24864     0.00004  32      18    Th I   27670           3   08111           4     -0.0030
   19560.710       0.003   511.22888     0.00007  28      8.   Th II   16564        11/2   36125         9/2      -0.002
  19561.9038      0.0024   511.19769     0.00006  33      10    Th I   13175           4   32737           5      0.0009
  19565.0415      0.0021   511.11570     0.00005  33      12    Th I   32862           4   13297           4      0.0007
   19576.783       0.007   510.80917     0.00019  38      3.    Th I   19948           4   39525           5       0.003
   19597.210       0.007   510.27671     0.00017  49      4.    Th I   10414           4   30011           3      -0.001
  19598.0392      0.0005  510.255127    0.000013  29      47    Th I   26878           3   07280           2      0.0007
 19599.99296     0.00011  510.204265    0.000003  29      24    Th I   24561           3   04961           4     0.00000
  19600.1941      0.0010   510.19903     0.00003  32      24    Th I   10414           4   30014           4      0.0020
  19606.1033      0.0020   510.04526     0.00005  29      12    Th I   10526           3   30132           2      0.0015
  19606.4882      0.0014   510.03524     0.00004  28      16    Th I   13175           4   32781           4      0.0009
  19609.9024      0.0007  509.946444    0.000019  31      33   Th II   21131         3/2   01521         5/2     -0.0009
 19615.90027     0.00013  509.790520    0.000003  29      18    Th I   23481           1   03865           1     0.00010
  19621.3674      0.0021   509.64848     0.00006  54      15    Th I   38053           3   18431           3      0.0124
   19622.811       0.005   509.61099     0.00013  36      5.    Th I   14465           2   34088           2      -0.002
  19624.9686      0.0017   509.55496     0.00004  28      14    Th I   14206           4   33831           4      0.0002
   19625.064       0.004   509.55247     0.00010  35      6.   Th II   26626         1/2   07001         3/2       0.006
  19637.9939      0.0013   509.21698     0.00003  35      20    Th I   35131           4   15493           4     -0.0008
  19638.7870      0.0004  509.196417    0.000010  31      64    Th I   22508           2   02869           3     -0.0004
   19638.983       0.006   509.19135     0.00014 108      8.   Ar II                                         
  19640.6930      0.0012   509.14700     0.00003  28      19    Th I   33844           5   14204           5     -0.0002
  19660.2284      0.0007  508.641091    0.000019  30      34    Th I   12114           2   31774           3      0.0002
  19660.9951      0.0021   508.62126     0.00005  27      11    Th I   13945           3   33606           2      0.0023
   19661.362       0.003   508.61176     0.00008  31      7.  Th III   06310           4   25972           4      -0.003
  19669.3986      0.0023   508.40395     0.00006  30      10    Th I   35533           2   15863           2     -0.0015
  19673.9533      0.0005  508.286253    0.000014  29      46    Th I   26036           3   06362           2     -0.0000
   19679.913       0.003   508.13233     0.00008  29      7.    Th I   28480           4   08800           4       0.002
   19697.129       0.004   507.68820     0.00009  30      6.   Th II   15324         1/2   35021         3/2      -0.004
  19700.3107      0.0022   507.60621     0.00006  29      10    Th I   07795           4   27495           4     -0.0031
   19715.338       0.005   507.21931     0.00014  34      4.    Th I   18069           3   37784           2      -0.007
  19720.9386      0.0019   507.07526     0.00005  28      12    Th I   36275           5   16554           6     -0.0009
   19721.888       0.006   507.05084     0.00016  30      3.    Th I   21165           3   40886           2      -0.012
  19722.9241      0.0014   507.02421     0.00003  28      17    Th I   11241           3   30964           3      0.0006
 19726.25224     0.00004  506.938666    0.000001  30      10    Th I   07795           4   27521           4    -0.00000
  19729.5063      0.0008  506.855055    0.000019  31      33    Th I   11241           3   30971           4      0.0002
   19730.201       0.004   506.83722     0.00011  27      5.    Th I   20322           5   40052           4      -0.002
  19730.9104      0.0005  506.818985    0.000013  30      49    Th I   18011           5   37742           6     -0.0003
  19733.4095      0.0003  506.754800    0.000007  29      89    Th I   11197           5   30930           6      0.0001
 19737.08368     0.00016  506.660465    0.000004  29      15    Th I   08243           2   27980           3    -0.00010
 19738.04689     0.00008  506.635740    0.000002  30      31    Th I   23603           2   03865           1     0.00000
 19739.38486     0.00010  506.601400    0.000003  30      26    Th I   24701           5   04961           4    -0.00010
   19740.431       0.003   506.57456     0.00007  24      8.   Th II   13468         9/2   33209         7/2       0.002
   19741.532       0.003   506.54630     0.00007  35      10    Th I   14032           2   33773           1      -0.005
  19741.7358      0.0006  506.541071    0.000017  31      39    Th I   27852           5   08111           4     -0.0006
  19743.6204      0.0006  506.492721    0.000015  29      40    Th I   25306           2   05563           1      0.0003
  19745.8942      0.0010   506.43440     0.00003  30      24    Th I   33043           3   13297           4      0.0003
  19749.3845      0.0010   506.34489     0.00003  70      35   Ar II                                         
  19750.8725      0.0006  506.306746    0.000016  30      40    Th I   26113           2   06362           2     -0.0004
  19752.5617      0.0024   506.26345     0.00006  34      11   Th II   14790         7/2   34543         5/2     -0.0028
 19757.88028     0.00017  506.127169    0.000004  30      14    Th I   27260           3   07502           3    -0.00010
  19762.8370      0.0025   506.00023     0.00006  24      8.   Th II   11116         7/2   30879         7/2      0.0018
  19762.9570      0.0020   505.99715     0.00005  35      13   Th II   14790         7/2   34553         9/2     -0.0044
  19763.7398      0.0005  505.977114    0.000013  31      49    Th I   27266           4   07502           3      0.0007
  19765.2026      0.0006  505.939667    0.000015  30      42    Th I   23630           0   03865           1      0.0000
  19775.5208      0.0004  505.675683    0.000010  30      65   Th II   21297         5/2   01521         5/2      0.0001
  19776.0218      0.0015   505.66287     0.00004  27      16    Th I   13945           3   33721           2      0.0001
   19786.326       0.005   505.39953     0.00012  33      5.    Th I   15618           3   35405           3      -0.005
  19789.0597      0.0003  505.329720    0.000007  30      91    Th I   28589           3   08800           4     -0.0000
   19792.211       0.005   505.24926     0.00012  32      5.    Th I   16783           4   36576           4      -0.005
 19793.38674     0.00014  505.219250    0.000004  30      17    Th I   23481           1   03687           2    -0.00010
   19796.337       0.004   505.14396     0.00010  33      6.    Th I   31599           2   11802           2      -0.004
   19796.526       0.004   505.13913     0.00010  38      6.    Th I   07795           4   27591           5      -0.001
  19797.0632      0.0011   505.12543     0.00003  33      23    Th I   34001           4   14204           5     -0.0004
 19797.25979     0.00016  505.120411    0.000004  31      15   Th II   06691         3/2   26488         5/2     0.00000
  19800.6298      0.0008  505.034442    0.000020  30      30    Th I   22669           3   02869           3     -0.0002
   19806.545       0.004   504.88362     0.00011  32      6.   Th II   35593         7/2   15786         5/2      -0.001
 19808.05700     0.00015  504.845074    0.000004  30      16    Th I   24769           3   04961           4     0.00010
  19809.6524      0.0014   504.80442     0.00004  30      17    Th I   34013         5,6   14204           5      0.0005
  19810.7693      0.0009  504.775957    0.000022  29      27  
  19815.1038      0.0003  504.665538    0.000008  33      84    Th I   27317           3   07502           3      0.0008
  19816.9966      0.0007  504.617334    0.000017  33      38    Th I   07795           4   27612           3      0.0006
 19817.18197     0.00005  504.612614    0.000001  30      66    Th I   19817           1   00000           2     0.00010
  19821.9152      0.0018   504.49212     0.00005  30      13    Th I   15618           3   35440           3     -0.0009
  19829.4474      0.0013   504.30049     0.00003  32      19     CaI                                         
  19831.3217      0.0007  504.252826    0.000019  29      32    Th I   17501           5   37332           6     -0.0005
  19833.0614      0.0016   504.20859     0.00004  28      15    Th I   23521           3   03687           2     -0.0005
   19833.560       0.003   504.19593     0.00007  30      9.    Th I   11197           5   31030           5      -0.000
  19837.6026      0.0009  504.093171    0.000023  29      27    Th I   27948           4   08111           4     -0.0004
 19838.76832     0.00008  504.063551    0.000002  30      35    Th I   22396           1   02558           0     0.00010
   19841.963       0.004   503.98239     0.00011  23      4.  
   19842.425       0.003   503.97065     0.00008  32      8.    Th I   35812           3   15970           3       0.002
  19848.6233      0.0023   503.81328     0.00006  30      10    Th I   15166           3   35015           2      0.0012
   19854.101       0.003   503.67429     0.00007  25      8.    Th I   11241           3   31095           2      -0.000
   19868.007       0.005   503.32175     0.00014  32      4.    Th I   10783           2   30651           3       0.002
  19875.6009      0.0003  503.129442    0.000007  30      87    Th I   23741           1   03865           1      0.0000
   19876.636       0.004   503.10325     0.00009  35      7.   Th II   15144         3/2   35021         3/2      -0.001
  19879.0749      0.0012   503.04152     0.00003  28      20    Th I   18011           5   37890           5     -0.0026
 19880.48654     0.00007  503.005798    0.000002  30      41    Th I   28680           4   08800           4    -0.00000
  19880.6839      0.0007  503.000804    0.000017  33      38   Th II   10572         9/2   30452         9/2     -0.0000
  19900.0645      0.0009  502.510933    0.000024  29      25    Th I   11241           3   31141           3      0.0006
  19906.1433      0.0010   502.35748     0.00003  30      24    Th I   36460           6   16554           6     -0.0002
  19906.8135      0.0004  502.340567    0.000011  31      56    Th I   29711           5   09804           5     -0.0004
   19909.790       0.005   502.26547     0.00013  47      6.    Th I   31712           1   11802           2      -0.005
 19915.53353     0.00019  502.120618    0.000005  30      13    Th I   23603           2   03687           2     0.00010
   19917.206       0.005   502.07845     0.00012  29      5.    Th I   24850           6   44767       5,6,7      -0.003
   19917.446       0.003   502.07242     0.00007  30      8.   Th II   14101         1/2   34019         3/2      -0.000
  19922.4895      0.0016   501.94530     0.00004  32      16    Th I   15166           3   35089           3      0.0005
   19923.195       0.006   501.92753     0.00016  33      3.    Th I   18069           3   37992           4       0.002
   19923.652       0.004   501.91601     0.00010  27      6.    Th I   38355           2   18431           3      -0.001
  19924.6525      0.0008  501.890811    0.000020  31      31    Th I   26287           1   06362           2     -0.0009
 19925.66310     0.00019  501.865356    0.000005  32      13   Th II   07331         5/2   27257         7/2     0.00000
  19926.0247      0.0007  501.856249    0.000017  72      56   Ar II                                         
   19926.867       0.005   501.83502     0.00013  26      4.    Th I   12114           2   32041           2      -0.000
  19928.5178      0.0011   501.79347     0.00003  30      22    Th I   29733           5   09804           5      0.0013
  19931.0842      0.0008  501.728851    0.000021  32      30   Th II   30310        11/2   10379         9/2     -0.0005
   19935.598       0.006   501.61526     0.00016  35      4.    Th I   20322           5   40257           4      -0.011
  19948.6322      0.0023   501.28750     0.00006  33      11    Th I   35812           3   15863           2      0.0010
   19950.753       0.006   501.23422     0.00015  46      5.    Th I   18809           4   38760           4       0.006
   19952.853       0.004   501.18147     0.00009  29      6.    Th I   33800           3   13847           2       0.002
   19954.768       0.003   501.13337     0.00007  29      9.    Th I   33043           3   13088           3       0.002
  19957.1640      0.0014   501.07320     0.00003  76      28   Ar II                                         
  19977.9284      0.0008  500.552401    0.000020  30      31    Th I   31780           3   11802           2      0.0007
  19978.4403      0.0020   500.53957     0.00005  25      11    Th I   34182           5   14204           5      0.0002
  19979.0093      0.0024   500.52532     0.00006  23      8.    Th I   14481           6   34460           5      0.0018
  19980.0449      0.0006  500.499376    0.000015  29      42    Th I   27260           3   07280           2      0.0001
 19986.04010     0.00006  500.349241    0.000001  31      52    Th I   22855           3   02869           3    -0.00000
  19993.4399      0.0024   500.16406     0.00006  37      11    Th I   17411           3   37404           3      0.0028
   19994.663       0.003   500.13347     0.00007  32      9.   Th II   14275         9/2   34270         9/2      -0.001
   19997.464       0.005   500.06341     0.00012  31      5.    Th I   16783           4   36781           5      -0.003
   20003.149       0.005   499.92130     0.00012  31      5.   Th II   15453         7/2   35456         9/2       0.001
  20018.0205      0.0013   499.54989     0.00003  30      19    Th I   10526           3   30544           2      0.0003
   20018.672       0.006   499.53362     0.00015  23      3.   Th II   24132         3/2   04113         5/2      -0.004
   20018.848       0.004   499.52924     0.00009  27      6. 
  20019.4508      0.0006  499.514202    0.000016  30      38    Th I   24981           3   04961           4     -0.0006
  20025.9609      0.0019   499.35182     0.00005  26      12    Th I   10526           3   30552           4      0.0007
  20037.2670      0.0003  499.070058    0.000007  31      97    Th I   27317           3   07280           2     -0.0003
  20044.2969      0.0012   498.89502     0.00003  29      20  
  20045.9510      0.0018   498.85386     0.00005  33      14   Th II   18816        13/2   38862        11/2      0.0002
   20050.770       0.003   498.73398     0.00006  36      10    Th I   14247           0   34298           1      -0.000
 20053.08758     0.00011  498.676324    0.000003  31      24    Th I   23741           1   03687           2     0.00010
   20060.487       0.004   498.49239     0.00011  23      5.  
 20064.69817     0.00024  498.387761    0.000006  31      10    Th I   23752           2   03687           2    -0.00040
  20070.8886      0.0020   498.23404     0.00005  29      11   Th II   06691         3/2   26762         3/2      0.0025
   20071.671       0.003   498.21462     0.00006  22      8.    Th I   36625           5   16554           6      -0.000
  20073.9706      0.0003  498.157549    0.000007  31      85    Th I   11197           5   31271           5      0.0001
   20085.244       0.004   497.87794     0.00010  30      5.    Th I   11241           3   31326           4      -0.000
  20091.0648      0.0024   497.73370     0.00006  26      9.   Th II   12485         7/2   32576         7/2     -0.0000
   20094.533       0.005   497.64780     0.00012  25      4.    Th I   14206           4   34301           4       0.007
   20101.389       0.005   497.47805     0.00012  43      6.   Th II   15324         1/2   35425         1/2       0.002
   20103.968       0.005   497.41425     0.00012  33      5.    Th I   36074           3   15970           3       0.002
   20105.959       0.005   497.36498     0.00012  34      5.    Th I   19588           5   39694           5      -0.008
   20106.305       0.004   497.35643     0.00010  29      6.   Th II   15349        11/2   35456         9/2       0.001
   20106.370       0.004   497.35481     0.00010  61      8.   Ar II                                         
   20106.779       0.003   497.34471     0.00006  32      9.    Th I   10783           2   30889           1      -0.000
  20114.7926      0.0008  497.146562    0.000020  30      30    Th I   08243           2   28358           3     -0.0008
   20114.996       0.003   497.14153     0.00008  26      7.   Th II   28720         3/2   08605         5/2       0.003
   20115.509       0.004   497.12886     0.00010  32      6.    Th I   22877           5   42993           6       0.006
  20120.1526      0.0022   497.01412     0.00005  49      14   Th II   20120         5/2   00000         3/2     -0.0032
  20132.4018      0.0003  496.711723    0.000007  30      90    Th I   28932           4   08800           4     -0.0000
  20135.0440      0.0004  496.646544    0.000009  79      10   Ar II                                         
   20138.368       0.003   496.56456     0.00007  23      8.    Th I   10414           4   30552           4       0.001
  20138.9402      0.0017   496.55046     0.00004  28      13   Th II   30994         7/2   10855         7/2     -0.0031
  20140.3795      0.0023   496.51497     0.00006  26      9.    Th I   14204           5   34344           4     -0.0013     A 
  20140.3795      0.0023   496.51497     0.00006  26      9.    Th I   21668           1   41809           2      0.0023     A 
   20140.524       0.006   496.51142     0.00016  31      3.    Th I   23015           5   43155         5,6       0.009
  20142.7178      0.0025   496.45733     0.00006  30      10   Th II   11116         7/2   31259         5/2      0.0056
   20143.630       0.006   496.43485     0.00014  34      4.   Th II   09202         7/2   29345         5/2      -0.002
  20143.7762      0.0017   496.43125     0.00004  30      14    Th I   15490           5   35633           4     -0.0014
   20147.286       0.003   496.34477     0.00008  25      6.    Th I   17411           3   37558           4      -0.004
  20148.6546      0.0008  496.311055    0.000020  29      30    Th I   34111           1   13962           1      0.0001
   20150.050       0.005   496.27667     0.00011  23      4.    Th I   17847           2   37997           2      -0.002
  20153.6571      0.0022   496.18786     0.00005  31      11   Th II   09720         7/2   29873         7/2      0.0020
  20153.9461      0.0012   496.18074     0.00003  32      22  
   20160.855       0.005   496.01071     0.00012  28      4.   Th II   21682         7/2   01521         5/2       0.004
  20163.3957      0.0016   495.94821     0.00004  30      15    Th I   11877           1   32041           2      0.0011
  20166.6606      0.0013   495.86792     0.00003  30      18  
   20168.669       0.005   495.81853     0.00011  29      5.    Th I   27670           3   07502           3      -0.005
   20169.341       0.004   495.80202     0.00011  26      5.    Th I   16346           4   36515           3       0.010
  20177.3850      0.0019   495.60436     0.00005  31      12   Th II   14484        11/2   34661        11/2     -0.0009
  20177.8083      0.0021   495.59396     0.00005  31      11   Th II   11576         3/2   31754         5/2     -0.0000
   20180.370       0.004   495.53106     0.00009  23      5.    Th I   17224           2   37404           3       0.010
  20193.8289      0.0007  495.200789    0.000017  33      37   Th II   09238         9/2   29431         7/2      0.0004
  20195.3608      0.0012   495.16323     0.00003  29      21    Th I   33043           3   12847           3      0.0029
  20206.2824      0.0011   494.89559     0.00003  33      24   Th II   10673         5/2   30879         7/2      0.0009
   20206.368       0.003   494.89349     0.00008  31      7.    Th I   33294           3   13088           3       0.004
   20206.912       0.004   494.88016     0.00010  29      6.    Th I   08243           2   28450           1      -0.002
  20210.0045      0.0004  494.804443    0.000009  31      69    Th I   28321           5   08111           4      0.0002
 20214.93001     0.00007  494.683879    0.000002  31      43    Th I   20214           3   00000           2     0.00000
 20224.72223     0.00015  494.444368    0.000004  31      16    Th I   23093           2   02869           3    -0.00010
   20231.479       0.003   494.27924     0.00007  35      8.    Th I   10526           3   30758           2       0.012
 20238.73288     0.00008  494.102079    0.000002  31      36    Th I   07795           4   28034           5     0.00000
   20240.257       0.003   494.06488     0.00008  39      8.    Th I   14206           4   34447           4      -0.000
   20241.113       0.004   494.04398     0.00011  28      5.    Th I   17501           5   37742           6      -0.002
   20243.007       0.004   493.99776     0.00010  36      6.    Th I   13175           4   33418           4      -0.000
  20243.3946      0.0011   493.98829     0.00003  31      23    Th I   25806         1,2   05563           1     -0.0007
   20244.279       0.005   493.96671     0.00012  59      7.    Th I   23113           4   02869           3      -0.009
 20246.16196     0.00025  493.920775    0.000006  32      10    Th I   25809           1   05563           1     0.00010
  20250.4860      0.0003  493.815308    0.000008  33      81    Th I   29050           5   08800           4      0.0005
   20253.960       0.005   493.73060     0.00013  35      5.    Th I   14206           4   34460           5       0.000
  20262.4826      0.0010   493.52294     0.00003  32      24   Th II   07331         5/2   27593         5/2      0.0002
  20265.1224      0.0016   493.45865     0.00004  69      23   Ar II                                         
  20278.3776      0.0021   493.13610     0.00005  30      11   Th II   14275         9/2   34553         9/2     -0.0001
   20280.891       0.004   493.07498     0.00011  59      7.   Th II   15144         3/2   35425         1/2       0.001
  20282.0752      0.0016   493.04620     0.00004  39      17    Th I   27784           2   07502           3     -0.0028
   20283.745       0.004   493.00561     0.00009  30      7.    Th I   36837           5   16554           6       0.006
 20287.44913     0.00022  492.915592    0.000005  31      11    Th I   08243           2   28531           2     0.00000
  20289.4321      0.0015   492.86742     0.00004  28      16    Th I   26651           2   06362           2      0.0002
  20294.9854      0.0010   492.73255     0.00003  33      24    Th I   19986           6   40281           7     -0.0013
   20295.648       0.003   492.71646     0.00008  26      7.   Th II   10189        11/2   30484        11/2       0.003
   20297.147       0.003   492.68007     0.00007  32      9.   Th II   35602        11/2   15305         9/2      -0.000
  20301.2851      0.0017   492.57965     0.00004  31      14   Th II   24414         3/2   04113         5/2      0.0018
   20302.010       0.003   492.56208     0.00007  27      8.    Th I   16783           4   37085           4       0.001
   20302.338       0.005   492.55411     0.00013  36      5.    Th I   24850           6   45152         6,7       0.002
  20307.3796      0.0020   492.43183     0.00005  34      13   Th II   10572         9/2   30879         7/2      0.0011
   20312.671       0.005   492.30355     0.00011  31      5.    Th I   10783           2   31095           2      -0.005
  20312.8706      0.0010  492.298711    0.000025  36      26   Th II   09202         7/2   29515         9/2      0.0011
  20316.9551      0.0006  492.199738    0.000014  33      45    Th I   24182           2   03865           1      0.0000
   20317.214       0.003   492.19346     0.00007  26      8.   Th II   24463         5/2   04146         7/2       0.001
  20317.3599      0.0017   492.18993     0.00004  32      15   Th II   28923         5/2   08605         5/2     -0.0024
  20319.2989      0.0017   492.14296     0.00004  35      15    Th I   35812           3   15493           4     -0.0012
  20319.4606      0.0005  492.139049    0.000013  32      47    Th I   22877           1   02558           0     -0.0002
 20320.29123     0.00009  492.118931    0.000002  33      31   Th II   06168         7/2   26488         5/2     0.00000
   20328.530       0.003   491.91948     0.00008  24      6.    Th I   18053           4   38382           3       0.000
   20338.484       0.005   491.67874     0.00011  36      5.    Th I   33427           2   13088           3       0.004
   20343.835       0.005   491.54941     0.00012  29      4.   Th II   17121         3/2   37465         5/2      -0.005
  20350.4297      0.0008  491.390116    0.000019  36      34   Th II   24463         5/2   04113         5/2     -0.0015
   20352.447       0.003   491.34141     0.00007  28      8.    Th I   13175           4   33527           4       0.001
  20355.1977      0.0007  491.275013    0.000017  31      36    Th I   30160           4   09804           5     -0.0000
   20356.206       0.004   491.25067     0.00009  24      5.   Th II   13818         7/2   34174         5/2       0.001
  20357.5460      0.0021   491.21834     0.00005  30      11   Th II   62294     3/2,5/2   41936         3/2      0.0008
  20357.6263      0.0007  491.216404    0.000018  31      33    Th I   29157           3   08800           4     -0.0009
   20358.640       0.003   491.19194     0.00008  28      7.    Th I   10783           2   31141           3       0.001
  20360.2597      0.0004  491.152870    0.000009  32      66    Th I   25321           3   04961           4     -0.0006
   20361.567       0.004   491.12133     0.00011  36      6.    Th I   34324           2   13962           1       0.003
   20367.324       0.005   490.98252     0.00013  31      4.    Th I   19948           4   40315           4      -0.001
  20372.4917      0.0015   490.85797     0.00004  31      16    Th I   19227           6   39599           7     -0.0008
   20382.700       0.003   490.61214     0.00008  76      12   Ar II                                         
  20382.9309      0.0024   490.60658     0.00006  27      9.   Ar II                                         
   20388.997       0.004   490.46060     0.00009  24      5.     CrI                                         
   20389.739       0.003   490.44277     0.00006  27      9.    Th I   13175           4   33564           3      -0.001
  20390.8388      0.0010  490.416315    0.000023  34      27    Th I   27670           3   07280           2      0.0002
   20391.648       0.003   490.39685     0.00008  29      7.    Th I   17501           5   37892           4      -0.001
  20393.9160      0.0003  490.342316    0.000007  32      86    Th I   25355           4   04961           4      0.0000
  20394.2013      0.0015   490.33546     0.00004  31      17    Th I   27674           2   07280           2     -0.0007
  20405.2281      0.0023   490.07048     0.00005  31      11    Th I   37571           5   17166           5      0.0002
  20405.6306      0.0006  490.060818    0.000015  32      41    Th I   34609           6   14204           5     -0.0006
   20407.440       0.004   490.01738     0.00008  36      7.   Th II   17272         9/2   37679        11/2      -0.005
   20408.882       0.004   489.98275     0.00009  28      6.   Th II   17771        11/2   38179         9/2       0.001
   20409.312       0.004   489.97242     0.00010  30      5.    Th I   34371           2   13962           1       0.008
 20423.49418     0.00005  489.632181    0.000001  32      78    Th I   20423           1   00000           2    -0.00000
  20429.7954      0.0008  489.481163    0.000020  32      30    Th I   11197           5   31626           5      0.0004
  20432.6597      0.0007  489.412547    0.000018  31      33    Th I   07795           4   28227           4     -0.0001
   20435.654       0.005   489.34085     0.00011  27      5.    Th I   08243           2   28679           2      -0.004
   20437.245       0.004   489.30274     0.00010  35      6.    Th I   12114           2   32551           3      -0.003
   20439.854       0.003   489.24027     0.00008  30      7.  
  20442.2721      0.0011   489.18241     0.00003  34      24    Th I   24307           2   03865           1     -0.0012
   20444.780       0.007   489.12240     0.00016  37      4.   Th II   08378         7/2   28823         5/2      -0.014
  20446.3207      0.0008  489.085549    0.000020  33      31    Th I   27948           4   07502           3      0.0008
  20448.1924      0.0012   489.04078     0.00003  83      35   Ar II                                         
   20448.321       0.004   489.03771     0.00009  38      7.   Ar II                                         
   20467.000       0.004   488.59138     0.00009  29      6.    Th I   19227           6   39694           5       0.007
   20472.510       0.005   488.45989     0.00011  29      5.    Th I   21890           3   42362           4      -0.001
   20475.807       0.006   488.38125     0.00014  36      4.   Th II   14545         5/2   35021         3/2      -0.010
  20478.3031      0.0019   488.32171     0.00005  37      14    Th I   28589           3   08111           4     -0.0018
  20481.0273      0.0005  488.256758    0.000011  33      55    Th I   25442           3   04961           4      0.0006
  20482.2434      0.0022   488.22777     0.00005  25      10    Th I   32285           3   11802           2     -0.0016
  20482.4785      0.0019   488.22216     0.00005  28      12    Th I   10783           2   31265           3     -0.0022
 20486.65330     0.00017  488.122674    0.000004  81      23   Ar II                                         
   20488.813       0.003   488.07121     0.00008  43      8.   Th II   16564        11/2   37053        11/2       0.002
 20491.40189     0.00007  488.009559    0.000002  33      44    Th I   23049           1   02558           0    -0.00010
 20494.44154     0.00019  487.937179    0.000005  32      13    Th I   24182           2   03687           2    -0.00010
  20495.2681      0.0017   487.91750     0.00004  33      14   Th II   22355         1/2   01859         3/2      0.0002
   20497.568       0.004   487.86275     0.00009  27      5.    Th I   36361           1   15863           2      -0.004
  20498.6759      0.0021   487.83639     0.00005  32      11   Th II   16564        11/2   37063         9/2     -0.0012
  20500.8051      0.0008  487.785720    0.000020  36      32    Th I   14206           4   34707           3     -0.0010
  20501.8664      0.0022   487.76047     0.00005  29      11    Th I   13945           3   34447           4     -0.0004
 20509.76733     0.00016  487.572572    0.000004  32      16    Th I   29310           4   08800           4     0.00020
  20515.7669      0.0008  487.429988    0.000018  25      29    Th I   26878           3   06362           2      0.0011
 20515.85961     0.00010  487.427785    0.000002  32      27    Th I   24381           2   03865           1     0.00000
   20518.572       0.003   487.36336     0.00008  31      7.    Th I   11877           1   32396           2      -0.004
  20518.7560      0.0018   487.35898     0.00004  31      13    Th I   11197           5   31715           6     -0.0008
  20519.5900      0.0018   487.33917     0.00004  31      13    Th I   16783           4   37303           4      0.0003
  20522.7146      0.0006  487.264974    0.000015  33      42    Th I   20522           2   00000           2      0.0001
  20532.8635      0.0003  487.024130    0.000007  32      88    Th I   11241           3   31774           3     -0.0004
   20534.353       0.003   486.98881     0.00007  37      9.    Th I   19948           4   40482           5      -0.003
  20545.1395      0.0015   486.73313     0.00004  29      16    Th I   14243           1   34789           2      0.0002
   20545.392       0.007   486.72714     0.00017 138      7.   Ar II                                         
 20547.22802     0.00006  486.683653    0.000001  32      56    Th I   07795           4   28342           5     0.00000
   20550.515       0.004   486.60582     0.00010  25      5.    Th I   10414           4   30964           3      -0.002
 20556.96449     0.00018  486.453144    0.000004  38      15   Th II   06700         9/2   27257         7/2     0.00230
  20557.0998      0.0003  486.449942    0.000006  31      96    Th I   10414           4   30971           4      0.0003
  20563.1199      0.0005  486.307528    0.000012  32      50    Th I   07795           4   28358           3     -0.0004
  20565.2373      0.0004  486.257457    0.000009  33      68    Th I   28676           3   08111           4     -0.0002
   20567.298       0.005   486.20873     0.00012  20      3.    Th I   38998           3   18431           3       0.015
  20577.4438      0.0009  485.969011    0.000020  33      29   Th II   30956         9/2   10379         9/2     -0.0007
   20579.075       0.005   485.93049     0.00012  33      5.    Th I   33427           2   12847           3       0.003
   20580.804       0.004   485.88967     0.00011  45      6.    Th I   14465           2   35046           1       0.004
  20600.6140      0.0003  485.422425    0.000008  33      79    Th I   14481           6   35082           6     -0.0004
  20610.9298      0.0003  485.179469    0.000008  34      78   Th II   24757         9/2   04146         7/2      0.0000
  20613.3862      0.0006  485.121655    0.000014  32      43    Th I   25575           4   04961           4     -0.0002
  20616.4533      0.0004  485.049482    0.000010  31      59    Th I   10414           4   31030           5     -0.0005
   20616.874       0.003   485.03958     0.00007  28      7.   Th II   22028        15/2   42644        13/2      -0.000
 20619.75993     0.00008  484.971699    0.000002  33      36    Th I   24307           2   03687           2     0.00000
   20620.395       0.004   484.95676     0.00009  32      6.    Th I   38580           4   17959           4       0.003
  20622.1095      0.0006  484.916443    0.000014  74      65   Ar II                                         
  20624.1644      0.0018   484.86813     0.00004  28      13    Th I   14465           2   35089           3     -0.0033
  20633.3774      0.0005  484.651630    0.000012  33      49    Th I   26995           3   06362           2     -0.0005
  20634.3912      0.0024   484.62782     0.00006  23      8.    Th I   19948           4   40582           5      0.0024
  20638.5805      0.0003  484.529447    0.000007  33      85    Th I   28140           4   07502           3      0.0002
  20638.8552      0.0005  484.522998    0.000013  34      48    Th I   08243           2   28882           2     -0.0001
  20651.4063      0.0015   484.22853     0.00003  34      17    Th I   19986           6   40637           6     -0.0000
 20651.78992     0.00006  484.219530    0.000001  33      58    Th I   23521           3   02869           3    -0.00000
  20653.3585      0.0010  484.182755    0.000023  40      28   Th II   22513         5/2   01859         3/2      0.0042
   20666.434       0.003   483.87641     0.00006  22      8.    Th I   14206           4   34873           4      -0.002
   20680.605       0.004   483.54484     0.00009  33      6.    Th I   20867           7   41548           6      -0.002
   20681.759       0.003   483.51786     0.00006  33      10    Th I   12114           2   32796           3      -0.002
   20682.406       0.003   483.50274     0.00008  34      7.    Th I   34886           5   14204           5      -0.003
  20684.5375      0.0011   483.45292     0.00003  31      22    Th I   14465           2   35149           2     -0.0000
  20684.8191      0.0019   483.44633     0.00004  34      13    Th I   36178           4   15493           4     -0.0010
  20686.1464      0.0004  483.415315    0.000009  35      72   Th II   20686         5/2   00000         3/2     -0.0006
   20687.775       0.005   483.37725     0.00011  28      5.    Th I   11241           3   31929           3       0.004
 20691.30614     0.00017  483.294768    0.000004  33      15    Th I   08243           2   28934           3     0.00000
  20691.8776      0.0024   483.28142     0.00006  31      10    Th I   15736           1   36428           2     -0.0013
 20693.34621     0.00007  483.247122    0.000002  33      43    Th I   24381           2   03687           2     0.00000
  20699.0186      0.0007  483.114692    0.000017  30      33    Th I   27061           2   06362           2     -0.0001
 20712.29947     0.00009  482.804916    0.000002  33      29    Th I   30517           5   09804           5     0.00000
  20712.5869      0.0023   482.79822     0.00005  30      10    Th I   30517           4   09804           5      0.0049
   20715.292       0.004   482.73517     0.00008  25      6.    Th I   39264           3   18549           2       0.003
   20719.347       0.003   482.64070     0.00006  32      9.    Th I   10526           3   31245           2       0.003
  20723.9074      0.0005  482.534486    0.000011  33      56    Th I   26287           1   05563           1     -0.0005
 20725.58499     0.00022  482.495428    0.000005  34      12    Th I   27087           1   06362           2     0.00040
   20727.401       0.004   482.45315     0.00009  39      7.   Th II   24873         5/2   04146         7/2      -0.006
 20728.81465     0.00007  482.420253    0.000002  32      45    Th I   25690           5   04961           4     0.00000
  20733.0727      0.0024   482.32118     0.00006  31      10    Th I   24421           3   03687           2      0.0012
 20734.26154     0.00022  482.293521    0.000005  33      11    Th I   23603           2   02869           3     0.00000
  20735.1187      0.0016   482.27358     0.00004  28      15    Th I   14481           6   35216           5     -0.0003
   20735.615       0.005   482.26204     0.00012  38      5.   Th II   13818         7/2   34553         9/2      -0.001
  20737.2866      0.0003  482.223166    0.000006  32      95    Th I   20737           1   00000           2     -0.0003
  20739.0909      0.0011   482.18121     0.00003  34      23    Th I   10526           3   31265           3     -0.0008
   20742.456       0.006   482.10300     0.00013  29      4.    Th I   17354           1   38097           2       0.001
  20742.9217      0.0024   482.09216     0.00006  30      10    Th I   14032           2   34775           1      0.0011
  20744.5649      0.0008  482.053977    0.000019  31      29    Th I   28024           1   07280           2      0.0006
   20745.908       0.005   482.02278     0.00010  28      5. 
  20746.9112      0.0020   481.99946     0.00005  36      13   Th II   17771        11/2   38517        13/2     -0.0003
  20753.9208      0.0015   481.83667     0.00003  31      16    Th I   11241           3   31995           4      0.0002
   20760.631       0.004   481.68094     0.00008  25      6.    Th I   17501           5   38261           5       0.000
 20767.38957     0.00018  481.524169    0.000004  33      14    Th I   07795           4   28562           4     0.00000
  20768.1484      0.0003  481.506574    0.000006  33      10    Th I   30572           6   09804           5     -0.0000
  20771.2279      0.0008  481.435188    0.000019  35      33    Th I   11241           3   32012           4      0.0004
  20773.9528      0.0008  481.372038    0.000017  32      33    Th I   28884           3   08111           4      0.0006
 20785.87953     0.00012  481.095832    0.000003  33      21    Th I   23655           4   02869           3    -0.00010
 20792.27924     0.00005  480.947754    0.000001  33      74    Th I   25753           5   04961           4     0.00000
  20801.4205      0.0003  480.736399    0.000006  78      14   Ar II                                         
   20810.365       0.004   480.52978     0.00009  27      6.   Th II   13468         9/2   34279         7/2       0.004
   20815.926       0.005   480.40140     0.00011  35      5.    Th I   11197           5   32012           4      -0.001
  20826.7610      0.0018   480.15147     0.00004  35      14   Th II   06700         9/2   27526         9/2     -0.0028
   20838.377       0.004   479.88381     0.00009  36      7.    Th I   19588           5   40426           4       0.003
  20845.2596      0.0006  479.725375    0.000015  32      39    Th I   28347           2   07502           3      0.0001
   20853.991       0.003   479.52453     0.00007  30      7.    Th I   08243           2   29097           1       0.000
  20856.8648      0.0006  479.458447    0.000014  33      41    Th I   10414           4   31271           5      0.0001
   20864.388       0.004   479.28556     0.00009  29      6.    Th I   17354           1   38219           2      -0.002
   20869.078       0.003   479.17785     0.00007  28      8.   Th II   24982         7/2   04113         5/2      -0.008
 20873.66458     0.00008  479.072564    0.000002  33      35    Th I   24561           3   03687           2    -0.00000
  20883.4260      0.0004  478.848633    0.000009  33      66    Th I   23752           2   02869           3     -0.0006
   20885.272       0.003   478.80631     0.00006  31      9.    Th I   34182           5   13297           4       0.000
  20886.1175      0.0005  478.786927    0.000012  31      46    Th I   29686           3   08800           4     -0.0007
  20896.9956      0.0012   478.53769     0.00003  28      19    Th I   15618           3   36515           3      0.0002
  20897.7715      0.0005  478.519922    0.000012  33      50    Th I   27260           3   06362           2     -0.0005
   20898.745       0.008   478.49763     0.00019  52      3.   Th II   12485         7/2   33384         9/2      -0.000
  20902.5810      0.0016   478.40982     0.00004  35      17   Th II   06691         3/2   27593         5/2      0.0006
  20907.9852      0.0022   478.28616     0.00005  30      11    Th I   38306           4   17398           3      0.0045
   20909.014       0.003   478.26264     0.00007  27      8.    Th I   16217           2   37126           1       0.003
  20911.3713      0.0013   478.20872     0.00003  32      20    Th I   29711           5   08800           4      0.0005
   20912.766       0.004   478.17681     0.00009  38      7.    Th I   34001           4   13088           3      -0.001
   20912.845       0.003   478.17502     0.00008  46      8.    Th I   10414           4   31326           4       0.007
  20915.8418      0.0008  478.106504    0.000019  33      31    Th I   25877           4   04961           4     -0.0006
  20916.4501      0.0020   478.09260     0.00005  23      10   Th II   14484        11/2   35400        13/2      0.0008
 20922.12249     0.00006  477.962979    0.000001  33      61    Th I   20922           2   00000           2     0.00010
  20926.9506      0.0007  477.852707    0.000016  33      37    Th I   35131           4   14204           5      0.0013
   20928.762       0.006   477.81134     0.00013  39      5.    Th I   13945           3   34874           3       0.001
  20933.0740      0.0005  477.712924    0.000013  34      47    Th I   29733           5   08800           4      0.0007
  20935.1828      0.0007  477.664804    0.000016  33      37    Th I   27297           1   06362           2     -0.0002
  20939.7310      0.0008  477.561055    0.000018  31      32    Th I   29050           5   08111           4      0.0003
  20939.8385      0.0008  477.558602    0.000019  35      32   Th II   06691         3/2   27631         3/2      0.0008
  20944.2702      0.0009  477.457553    0.000020  31      29    Th I   29744           3   08800           4     -0.0000
   20955.949       0.003   477.19146     0.00008  22      6.    Th I   37510           6   16554           6       0.004
   20967.038       0.005   476.93908     0.00012  42      5.   Th II   08378         7/2   29345         5/2       0.001
 20973.44789     0.00014  476.793327    0.000003  33      18    Th I   24838           1   03865           1    -0.00000
  20977.8728      0.0004  476.692756    0.000010  31      56    Th I   28480           4   07502           3     -0.0007
 20981.08738     0.00015  476.619720    0.000003  83      28   Ar II                                         
 20983.37065     0.00016  476.567858    0.000004  33      16    Th I   30788           5   09804           5     0.00000
   20991.388       0.007   476.38585     0.00015  48      4.   Th II   22513         5/2   01521         5/2      -0.009
  20997.6331      0.0016   476.24415     0.00004  35      16   Th II   16564        11/2   37562        11/2     -0.0001
   21003.904       0.005   476.10197     0.00010  36      5.    Th I   34851           2   13847           2      -0.000
  21010.0710      0.0012   475.96222     0.00003  32      20    Th I   14206           4   35216           5     -0.0008
  21010.6982      0.0004  475.948010    0.000010  34      59    Th I   10526           3   31537           3      0.0004
  21011.0104      0.0009  475.940939    0.000019  33      30    Th I   28513           2   07502           3      0.0001
  21011.3283      0.0016   475.93374     0.00004  39      17 
   21017.093       0.003   475.80320     0.00008  29      7.    Th I   37571           5   16554           6       0.003
   21017.820       0.007   475.78673     0.00015  47      4.    Th I   22163           4   43180           5      -0.003
 21036.05461     0.00022  475.374313    0.000005  35      12   Th II   27249         7/2   06213         9/2    -0.00030
  21046.8727      0.0003  475.129969    0.000007  32      80    Th I   29157           3   08111           4      0.0004
   21047.215       0.004   475.12224     0.00010  32      5.    Th I   34344           4   13297           4       0.003
  21047.6374      0.0014   475.11271     0.00003  30      18    Th I   23916           4   02869           3     -0.0009
 21050.28972     0.00013  475.052844    0.000003  33      21    Th I   07795           4   28845           4    -0.00010
   21052.989       0.005   474.99195     0.00010  30      5.   Th II   08378         7/2   29431         7/2      -0.001
   21053.816       0.004   474.97329     0.00009  26      5.    Th I   19227           6   40281           7      -0.002
  21067.4245      0.0011  474.666469    0.000025  34      23    Th I   28347           2   07280           2      0.0005
   21067.701       0.003   474.66025     0.00006  29      8.    Th I   24084           6   45152         6,7      -0.001
  21074.6906      0.0012   474.50281     0.00003  33      21    Th I   26036           3   04961           4      0.0001
  21074.7622      0.0016   474.50120     0.00004  34      16   Th II   25188         3/2   04113         5/2      0.0004
  21079.7294      0.0017   474.38939     0.00004  32      15 
   21081.071       0.003   474.35921     0.00008  31      7.   Th II   10673         5/2   31754         5/2      -0.001
  21081.7287      0.0008  474.344403    0.000018  33      32    Th I   24769           3   03687           2      0.0001
  21085.3481      0.0010  474.262979    0.000022  32      26    Th I   27447           2   06362           2      0.0006
   21085.993       0.005   474.24848     0.00010  28      5.    Th I   15490           5   36576           4       0.007
  21086.8829      0.0004  474.228461    0.000009  35      68    Th I   26048           4   04961           4     -0.0004
  21087.0233      0.0013   474.22530     0.00003  28      18    Th I   07502           3   28589           3      0.0015     A 
  21087.0233      0.0013   474.22530     0.00003  28      18   Th II   22685         7/2   43772         5/2     -0.0015     A 
  21088.6860      0.0010  474.187914    0.000022  31      25    Th I   26651           2   05563           1     -0.0004
  21088.7927      0.0003  474.185513    0.000007  34      82   Th II   06168         7/2   27257         7/2      0.0001
  21092.5876      0.0003  474.100200    0.000006  33      92    Th I   28372           1   07280           2      0.0001
   21095.095       0.003   474.04385     0.00007  28      8.    Th I   23306           6   44401         6,7      -0.002
   21100.423       0.003   473.92416     0.00006  36      9.    Th I   14481           6   35582           5       0.003
   21107.942       0.006   473.75532     0.00014  31      3.  
  21108.9792      0.0023   473.73205     0.00005  34      11    Th I   16783           4   37892           4      0.0014
  21109.3796      0.0005  473.723064    0.000011  80      78   Ar II                                         
  21117.6712      0.0023   473.53706     0.00005  33      11    Th I   14032           2   35149           2     -0.0029
   21126.318       0.010   473.34324     0.00022  52      3.    Th I   13175           4   34301           4      -0.011
  21126.5661      0.0016   473.33769     0.00004  76      24   Ar II                                         
   21135.326       0.003   473.14150     0.00007  39      9.    Th I   26096           3   04961           4       0.000
  21136.2763      0.0022   473.12024     0.00005  35      11   Th II   08378         7/2   29515         9/2      0.0009
 21139.63318     0.00016  473.045105    0.000003  33      17    Th I   07795           4   28934           3     0.00030
   21140.276       0.004   473.03073     0.00009  38      7.    Th I   38306           4   17166           5       0.004
  21144.0824      0.0015   472.94556     0.00003  36      17    Th I   13945           3   35089           3      0.0002
  21145.3530      0.0024   472.91715     0.00005  30      10    Th I   19503           3   40648           4      0.0005
  21149.7387      0.0003  472.819079    0.000006  82      14   Ar II                                         
  21159.1234      0.0018   472.60937     0.00004  37      15   Th II   09720         7/2   30879         7/2      0.0013
  21163.5499      0.0003  472.510522    0.000006  36      95   Th II   22685         7/2   01521         5/2     -0.0009
 21165.09805     0.00005  472.475959    0.000001  33      82    Th I   21165           3   00000           2     0.00000
   21169.306       0.005   472.38204     0.00010  39      6.    Th I   15166           3   36336           3       0.004
  21171.1472      0.0003  472.340960    0.000007  33      82    Th I   28673           2   07502           3      0.0004
  21174.7881      0.0004  472.259744    0.000010  33      58    Th I   08243           2   29418           2     -0.0003
   21177.007       0.003   472.21025     0.00006  36      10    Th I   14243           1   35421           1      -0.004
  21178.4568      0.0018   472.17794     0.00004  54      18    Th I   28680           4   07502           3      0.0081
   21179.786       0.003   472.14830     0.00007  37      9.  
   21180.611       0.004   472.12992     0.00008  35      7.   Th II   14275         9/2   35456         9/2       0.003
   21181.890       0.004   472.10140     0.00009  34      6.    Th I   38580           4   17398           3      -0.002
   21183.016       0.004   472.07632     0.00009  37      6.    Th I   23741           1   02558           0      -0.002
  21186.7229      0.0020   471.99371     0.00004  32      13   Th II   19912        13/2   41099        15/2     -0.0030
   21187.177       0.004   471.98359     0.00010  28      5.    Th I   16217           2   37404           3      -0.002
   21192.231       0.003   471.87103     0.00006  23      7.    Th I   24880           1   03687           2      -0.002
   21201.039       0.003   471.67500     0.00007  37      8.   Th II   10572         9/2   31773         9/2       0.000
   21204.453       0.004   471.59905     0.00008  30      6.    Th I   13945           3   35149           2       0.001
  21212.6881      0.0007  471.415973    0.000016  32      35    Th I   10414           4   31626           5     -0.0011
  21214.3069      0.0003  471.380000    0.000006  34      10    Th I   31019           4   09804           5     -0.0000
   21214.704       0.004   471.37117     0.00009  33      6.   Th II   09238         9/2   30452         9/2      -0.001
  21216.4491      0.0025   471.33241     0.00006  30      10    Th I   11241           3   32458           4     -0.0000
   21219.096       0.003   471.27362     0.00007  32      8.    Th I   38385           5   17166           5       0.002
   21221.013       0.005   471.23103     0.00012  31      4.    Th I   21539           4   42760           5       0.001
  21233.1750      0.0005  470.961126    0.000010  33      57    Th I   28513           2   07280           2      0.0003
   21238.808       0.003   470.83621     0.00007  24      6. 
   21240.921       0.004   470.78937     0.00009  27      5.    Th I   18011           5   39252           5       0.002
   21242.389       0.004   470.75685     0.00008  39      7.   Th II   28243         5/2   07001         3/2      -0.003
  21244.6049      0.0005  470.707742    0.000010  36      58   Th II   30956         9/2   09711         7/2     -0.0006
   21245.254       0.003   470.69336     0.00006  30      8.   Th II   12485         7/2   33730         5/2       0.003
 21252.60288     0.00004  470.530601    0.000001  33      10    Th I   21252           2   00000           2     0.00000
   21258.928       0.006   470.39060     0.00012  37      4.    Th I   15490           5   36749           6       0.005
   21260.171       0.003   470.36309     0.00007  86      12    Ar I                                         
   21262.300       0.005   470.31601     0.00011  32      5.    Th I   17501           5   38763           5      -0.001
   21266.311       0.004   470.22731     0.00009  26      5.    Th I   15618           3   36885           4       0.002
  21267.1526      0.0014   470.20869     0.00003  30      17    Th I   10526           3   31793           4     -0.0015
   21270.008       0.003   470.14557     0.00006  35      10   Th II   14275         9/2   35545         9/2      -0.002
   21272.065       0.005   470.10012     0.00012  33      4.    Th I   13175           4   34447           4       0.004
  21278.6805      0.0012   469.95395     0.00003  32      22    Th I   31083           6   09804           5      0.0013
   21285.074       0.004   469.81280     0.00008  32      7.    Th I   21539           4   42824         4,5      -0.004
   21286.649       0.006   469.77803     0.00013  52      5. 
  21291.2368      0.0007  469.676802    0.000016  34      36    Th I   15490           5   36781           5      0.0012
 21293.12306     0.00010  469.635195    0.000002  33      28    Th I   24981           3   03687           2     0.00000
  21293.6557      0.0015   469.62345     0.00003  32      17   Th II   25440         5/2   04146         7/2      0.0007
  21297.4170      0.0003  469.540508    0.000006  34      99   Th II   21297         5/2   00000         3/2     -0.0001
   21307.440       0.005   469.31964     0.00012  29      4.    Th I   36800           4   15493           4       0.004
  21308.5662      0.0003  469.294833    0.000006  33      91    Th I   27670           3   06362           2      0.0004
  21308.7285      0.0025   469.29126     0.00005  30      9.    Th I   07795           4   29104           4     -0.0001
  21309.1874      0.0010  469.281150    0.000021  32      26    Th I   28589           3   07280           2      0.0012
   21311.225       0.004   469.23628     0.00009  37      6.   Th II   19912        13/2   41223        11/2       0.007
  21313.1697      0.0003  469.193467    0.000006  32      91    Th I   24182           2   02869           3      0.0000
   21318.491       0.009   469.07635     0.00020  44      3.    Th I   15166           3   36485           2      -0.004
  21319.3969      0.0003  469.056420    0.000007  33      82    Th I   26882           0   05563           1      0.0001
  21319.7707      0.0008  469.048196    0.000018  34      32   Th II   06691         3/2   28011         3/2      0.0001
 21333.30550     0.00010  468.750612    0.000002  33      26    Th I   24202           4   02869           3     0.00000
  21346.2550      0.0004  468.466250    0.000008  33      73    Th I   07795           4   29141           5      0.0001
   21347.052       0.005   468.44876     0.00010  41      6.    Th I   21539           4   42886         4,5      -0.003
   21351.367       0.004   468.35410     0.00008  33      6.    Th I   39311           4   17959           4       0.006
   21355.985       0.004   468.25281     0.00008  27      6.    Th I   17354           1   38710           1      -0.002
  21358.5956      0.0013   468.19558     0.00003  33      19   Th II   06168         7/2   27526         9/2      0.0014
   21359.757       0.003   468.17013     0.00007  35      9.    Th I   30160           4   08800           4       0.002
  21360.4572      0.0008  468.154774    0.000019  34      30    Th I   10414           4   31774           3     -0.0002
  21369.6003      0.0015   467.95447     0.00003  33      17    Th I   14206           4   35576           3     -0.0000
  21375.3723      0.0020   467.82811     0.00004  35      13    Th I   14206           4   35582           5      0.0005
  21379.1923      0.0013   467.74452     0.00003  29      18    Th I   10783           2   32162           2      0.0006
 21379.56173     0.00017  467.736436    0.000004  33      15    Th I   10414           4   31793           4     0.00020
  21382.6691      0.0013   467.66846     0.00003  32      19    Th I   28884           3   07502           3     -0.0000
 21390.51551     0.00005  467.496915    0.000001  33      89    Th I   24259           4   02869           3     0.00000
  21393.3122      0.0025   467.43580     0.00005  30      10    Th I   28673           2   07280           2      0.0010
   21396.122       0.004   467.37443     0.00010  28      5.    Th I   28676           3   07280           2       0.003
   21402.958       0.003   467.22513     0.00006  28      9.    Th I   10526           3   31929           3       0.001
   21403.469       0.006   467.21399     0.00012  24      3.    Th I   34492           4   13088           3       0.009
 21407.35595     0.00013  467.129151    0.000003  33      20    Th I   08243           2   29650           2    -0.00000
   21408.812       0.004   467.09739     0.00008  25      6.    Th I   14032           2   35440           3      -0.004
   21410.238       0.004   467.06627     0.00008  31      6.    Th I   19227           6   40637           6       0.001
 21415.66808     0.00019  466.947842    0.000004  33      13    Th I   28917           2   07502           3    -0.00000
   21415.849       0.005   466.94390     0.00010  33      5.    Th I   38814           2   17398           3      -0.002
  21421.9695      0.0003  466.810486    0.000006  34      89    Th I   27784           2   06362           2     -0.0001
  21423.2673      0.0003  466.782207    0.000007  33      76    Th I   26384           4   04961           4      0.0006
  21425.6129      0.0009  466.731106    0.000020  35      28   Th II   06168         7/2   27593         5/2      0.0009
  21426.9410      0.0023   466.70218     0.00005  27      10    Th I   14206           4   35633           4      0.0026
  21430.3627      0.0018   466.62766     0.00004  32      13    Th I   28932           4   07502           3     -0.0012
   21430.604       0.005   466.62240     0.00011  29      4.  
 21438.48809     0.00016  466.450804    0.000003  33      16    Th I   24307           2   02869           3     0.00010
   21441.286       0.004   466.38994     0.00009  29      6.    Th I   25306           2   03865           1      -0.002
   21446.687       0.003   466.27249     0.00007  30      7. 
   21451.409       0.003   466.16984     0.00006  31      9. 
  21455.2010      0.0016   466.08745     0.00003  35      17    Th I   30255           3   08800           4     -0.0003
   21460.010       0.004   465.98302     0.00008  29      6.    Th I   13945           3   35405           3       0.002
   21460.689       0.006   465.96827     0.00013  52      5.    Th I   23306           6   44767       5,6,7      -0.001
 21462.88728     0.00025  465.920539    0.000005  83      16   Ar II                                         
   21469.107       0.003   465.78555     0.00007  33      7.    Th I   10526           3   31995           4       0.001
  21475.2840      0.0009  465.651584    0.000019  33      29  
   21476.117       0.003   465.63352     0.00007  29      7.    Th I   12847           3   34324           2      0.0026     A 
   21476.117       0.003   465.63352     0.00007  29      7.   Th II   35602        11/2   57078         9/2     -0.0021     A 
  21490.1620      0.0011  465.329204    0.000023  34      24   Th II   23012         3/2   01521         5/2     -0.0001
   21491.993       0.004   465.28957     0.00008  32      6.    Th I   33294           3   11802           2      -0.001
  21492.1680      0.0006  465.285773    0.000013  33      43   Th II   07331         5/2   28823         5/2     -0.0005
   21494.443       0.005   465.23653     0.00011  28      4.    Th I   34583           3   13088           3       0.001
   21495.094       0.004   465.22243     0.00008  39      7.   Th II   08378         7/2   29873         7/2       0.001
   21495.569       0.004   465.21217     0.00009  41      7.   Th II   30101         7/2   08605         5/2       0.006
   21496.440       0.005   465.19331     0.00011  28      4.    Th I   18930           3   40426           4      -0.003
  21498.2743      0.0005  465.153615    0.000011  33      52    Th I   27061           2   05563           1      0.0011
  21499.4630      0.0023   465.12790     0.00005  33      11    Th I   38665           5   17166           5      0.0035
   21506.526       0.007   464.97514     0.00016  32      3. 
  21512.0742      0.0004  464.855220    0.000009  33      62    Th I   24381           2   02869           3      0.0000
  21514.6884      0.0007  464.798738    0.000015  32      37    Th I   10526           3   32041           2     -0.0009
  21515.3621      0.0023   464.78418     0.00005  35      11    Th I   10414           4   31929           3     -0.0024
  21523.8572      0.0016   464.60074     0.00004  35      16    Th I   34371           2   12847           3      0.0021
  21529.1894      0.0017   464.48567     0.00004  33      14    Th I   35733           4   14204           5      0.0003
  21539.8712      0.0015   464.25533     0.00003  36      17    Th I   11241           3   32781           4      0.0009
  21539.9858      0.0020   464.25286     0.00004  31      12    Th I   11197           5   32737           5      0.0008
  21545.4766      0.0011  464.134546    0.000025  37      24   Th II   31924        11/2   10379         9/2      0.0001
   21546.367       0.005   464.11538     0.00010  30      5.    Th I   26508           3   04961           4      -0.003
   21547.071       0.003   464.10021     0.00007  34      8.   Th II   12472         5/2   34019         3/2       0.004
  21547.9261      0.0015   464.08178     0.00003  31      17    Th I   37041           4   15493           4      0.0012
  21551.7999      0.0003  463.998368    0.000007  33      77    Th I   24421           3   02869           3      0.0005
  21554.3976      0.0016   463.94245     0.00003  32      15    Th I   11241           3   32796           3      0.0012
  21558.5457      0.0025   463.85318     0.00005  81      16   Ar II                                         
  21574.3519      0.0020   463.51335     0.00004  33      12   Th II   27787         9/2   06213         9/2     -0.0004
  21574.6776      0.0005  463.506347    0.000011  34      51    Th I   12114           2   33689           2     -0.0006
  21575.3624      0.0022   463.49164     0.00005  35      12    Th I   29686           3   08111           4     -0.0010
  21584.0129      0.0007  463.305875    0.000016  36      37   Th II   10189        11/2   31773         9/2     -0.0000
  21584.5707      0.0012   463.29390     0.00003  33      20    Th I   11197           5   32781           4      0.0012
   21598.817       0.004   462.98832     0.00009  36      6.    Th I   10414           4   32012           4      -0.004
   21598.954       0.005   462.98539     0.00011  27      4.    Th I   17411           3   39010           3      -0.001
   21599.497       0.005   462.97374     0.00011  57      6.    Ar I                                         
  21600.6160      0.0004  462.949761    0.000009  33      63    Th I   29711           5   08111           4      0.0000
  21604.8336      0.0007  462.859385    0.000016  32      34    Th I   28884           3   07280           2      0.0000
   21613.257       0.003   462.67899     0.00006  32      8.    Th I   10783           2   32396           2      -0.003
   21614.285       0.008   462.65698     0.00016  52      4.    Th I   35462           3   13847           2       0.001
  21618.7751      0.0014   462.56090     0.00003  32      18    Th I   25306           2   03687           2      0.0008
   21624.102       0.005   462.44694     0.00012  23      4.    Th I   33427           2   11802           2      -0.006
   21624.370       0.004   462.44122     0.00009  28      5.    Th I   14206           4   35831           3      -0.002
  21633.5158      0.0004  462.245717    0.000009  33      61    Th I   29744           3   08111           4      0.0003
  21633.9335      0.0019   462.23679     0.00004  27      12    Th I   25321           3   03687           2      0.0015
  21636.8654      0.0024   462.17416     0.00005  34      11    Th I   34725           3   13088           3      0.0012
  21637.8335      0.0018   462.15348     0.00004  29      13    Th I   28917           2   07280           2      0.0010
   21641.021       0.004   462.08542     0.00010  30      5.   Th II   14484        11/2   36125         9/2       0.003
  21641.3990      0.0012   462.07734     0.00003  31      21   Th II   09238         9/2   30879         7/2     -0.0005
   21655.590       0.005   461.77453     0.00010  26      4.    Th I   29157           3   07502           3       0.001
  21660.8366      0.0006  461.662686    0.000013  34      42    Th I   25526           1   03865           1     -0.0001
   21662.006       0.005   461.63775     0.00011  56      6.    Th I   20566           4   42228           4      -0.011
  21662.2907      0.0008  461.631697    0.000018  32      30    Th I   28024           1   06362           2     -0.0009
  21668.9572      0.0008  461.489674    0.000017  35      33    Th I   21668           1   00000           2      0.0001
  21673.9457      0.0016   461.38346     0.00003  32      15    Th I   13175           4   34849           5      0.0007
  21677.1559      0.0015   461.31513     0.00003  35      18   Th II   09202         7/2   30879         7/2      0.0011
  21682.9476      0.0016   461.19191     0.00004  29      14    Th I   18011           5   39694           5     -0.0017
   21686.505       0.006   461.11625     0.00014  38      4. 
 21687.93470     0.00016  461.085859    0.000003  77      25   Ar II                                         
   21688.862       0.003   461.06615     0.00007  33      8.   Th II   12485         7/2   34174         5/2       0.002
  21692.3920      0.0009  460.991115    0.000018  35      31    Th I   24561           3   02869           3     -0.0006
  21695.6187      0.0006  460.922556    0.000013  34      43    Th I   29197           2   07502           3      0.0003
  21698.2410      0.0022   460.86685     0.00005  31      11    Th I   13175           4   34873           4      0.0008
   21702.370       0.006   460.77918     0.00012  32      4.   Th II   12472         5/2   34174         5/2       0.004
  21718.1956      0.0005  460.443408    0.000011  33      52    Th I   08243           2   29961           1      0.0005
   21719.413       0.004   460.41760     0.00008  32      6.   Th II   28720         3/2   07001         3/2      -0.002
   21728.923       0.006   460.21609     0.00012  30      4.    Th I   14481           6   36210           5      -0.001
  21734.4360      0.0019   460.09936     0.00004  34      13    Th I   27297           1   05563           1     -0.0015
   21738.048       0.004   460.02291     0.00008  32      6.    Th I   21738           2   00000           2      -0.002
  21738.8952      0.0019   460.00498     0.00004  84      21   Ar II                                         
  21750.4993      0.0010  459.759560    0.000021  31      25    Th I   29252           2   07502           3      0.0002
   21751.501       0.004   459.73838     0.00009  72      8.    Ar I                                         
 21754.69838     0.00007  459.670818    0.000001  33      46    Th I   25442           3   03687           2     0.00000
  21763.1127      0.0011  459.493094    0.000024  30      22    Th I   34851           2   13088           3     -0.0004
  21766.3678      0.0024   459.42438     0.00005  31      10    Th I   11197           5   32963           5      0.0025
 21767.74625     0.00018  459.395285    0.000004  33      15    Th I   08243           2   30011           3     0.00010
  21780.8738      0.0003  459.118404    0.000005  76      15   Ar II                                         
   21781.945       0.006   459.09581     0.00013  45      4.   Th II   12488         9/2   34270         9/2      -0.006
   21782.618       0.005   459.08164     0.00011  60      6. 
  21783.8720      0.0022   459.05521     0.00005  30      11  Th III   00000           4   21783           4      0.0026
   21784.554       0.003   459.04083     0.00006  29      8.   Th II   12485         7/2   34270         9/2      -0.002
 21787.86027     0.00013  458.971183    0.000003  33      20    Th I   10414           4   32201           5    -0.00010
   21788.245       0.004   458.96309     0.00008  36      7.    Th I   33591           3   11802           2       0.005
   21805.796       0.003   458.59366     0.00007  31      8. 
   21807.151       0.005   458.56517     0.00011  28      4.   Th II   12472         5/2   34279         7/2      -0.000
   21807.729       0.003   458.55301     0.00007  27      7.    Th I   29310           4   07502           3       0.000
   21809.501       0.005   458.51577     0.00010  47      6.    Th I   21077           5   42886         4,5       0.005
   21820.819       0.003   458.27794     0.00007  28      7.     CaI                                         
  21822.3540      0.0010  458.245706    0.000021  34      26    Th I   10783           2   32605           1     -0.0002
  21828.7684      0.0005  458.111049    0.000011  33      47    Th I   26790           4   04961           4      0.0001
   21829.670       0.006   458.09214     0.00013  30      3.    Th I   20566           4   42396           5       0.015
  21831.0437      0.0005  458.063304    0.000010  84      89   Ar II                                         
  21837.9275      0.0019   457.91891     0.00004  35      14    Th I   25703           2   03865           1      0.0003
  21838.3231      0.0015   457.91062     0.00003  33      17    Th I   25526           1   03687           2     -0.0001
   21839.479       0.004   457.88639     0.00008  29      6.    Th I   16346           4   38186           4       0.006
   21850.600       0.004   457.65333     0.00009  37      6.    Th I   17501           5   39351           5      -0.001
   21850.682       0.007   457.65162     0.00014  38      4.   Th II   23372         3/2   01521         5/2      -0.004
   21855.114       0.004   457.55882     0.00009  33      6.    Th I   19986           6   41841           6      -0.002
   21856.444       0.003   457.53096     0.00007  31      7.    Th I   34704           3   12847           3       0.001
  21857.9925      0.0022   457.49855     0.00005  38      12   Th II   06168         7/2   28026         5/2     -0.0002
  21869.8716      0.0009  457.250055    0.000020  33      27    Th I   10526           3   32396           2      0.0008
 21871.05455     0.00015  457.225324    0.000003  33      18    Th I   11197           5   33068           6     0.00010
   21876.966       0.003   457.10178     0.00007  25      6.    Th I   29157           1   07280           2      -0.002
  21879.7883      0.0015   457.04281     0.00003  30      16    Th I   10414           4   32293           5      0.0011
   21882.781       0.004   456.98031     0.00008  37      6.    Th I   14206           4   36089           4       0.005
  21884.6018      0.0011  456.942287    0.000023  34      23    Th I   27447           2   05563           1     -0.0002
  21888.9254      0.0003  456.852031    0.000005  33      10    Th I   07795           4   29684           5     -0.0000
  21891.7578      0.0023   456.79292     0.00005  36      11   Th II   29720         3/2   07828         1/2      0.0006
   21895.783       0.006   456.70894     0.00012  35      4.    Th I   11877           1   33773           1       0.001
   21895.927       0.007   456.70595     0.00014  37      4.    Th I   39062           5   17166           5      -0.003
  21900.4573      0.0009  456.611469    0.000019  31      27    Th I   24769           3   02869           3      0.0008
   21903.612       0.004   456.54571     0.00009  26      5.   Th II   10673         5/2   32576         7/2       0.001
  21906.0923      0.0003  456.494013    0.000007  33      76    Th I   30017           3   08111           4      0.0001
   21907.864       0.003   456.45711     0.00007  40      8.   Th II   18816        13/2   40724        13/2      -0.003
   21908.220       0.005   456.44967     0.00011  33      4.   Th II   23187        13/2   45095        15/2      -0.001
   21911.797       0.011   456.37517     0.00023  72      3.    Th I   31716           5   09804           5       0.011
  21913.6849      0.0022   456.33585     0.00005  33      11    Th I   39873           5   17959           4      0.0028
   21915.935       0.006   456.28900     0.00013  38      4.    Th I   21077           5   42993           6       0.001
  21916.5054      0.0020   456.27712     0.00004  33      12    Th I   26878           3   04961           4      0.0024
   21916.947       0.003   456.26792     0.00006  24      7.    Th I   29419           2   07502           3       0.003
  21917.2020      0.0004  456.262620    0.000008  33      67    Th I   29197           1   07280           2      0.0003
   21917.786       0.003   456.25046     0.00005  30      9.    Th I   29197           2   07280           2       0.003
   21926.990       0.003   456.05894     0.00006  29      9.    Th I   10783           2   32710           2       0.003
   21928.215       0.004   456.03348     0.00008  32      6.    Th I   36132           5   14204           5       0.001
  21931.6354      0.0008  455.962349    0.000017  32      31    Th I   10526           3   32458           4      0.0003
   21941.061       0.004   455.76648     0.00007  38      7.    Th I   25806         1,2   03865           1      -0.002
  21943.3847      0.0018   455.71821     0.00004  34      14    Th I   35240           3   13297           4     -0.0008
 21943.82983     0.00017  455.708966    0.000003  33      16    Th I   25809           1   03865           1     0.00020
  21944.2817      0.0025   455.69958     0.00005  30      9.  Th III   06288           2   28232           2      0.0005
   21961.119       0.004   455.35021     0.00008  41      7.    Th I   07795           4   29756           4      -0.005
  21961.4685      0.0006  455.342957    0.000013  33      41    Th I   30761           3   08800           4      0.0002
  21964.7493      0.0018   455.27494     0.00004  34      14    Th I   35812           3   13847           2      0.0002
   21979.948       0.004   454.96014     0.00009  42      6.    Th I   37950           4   15970           3      -0.001
  21985.1510      0.0009  454.852460    0.000019  34      28    Th I   28347           2   06362           2     -0.0003
   21985.744       0.005   454.84020     0.00009  41      6.    Th I   14481           6   36467           7      -0.003
   21986.031       0.004   454.83426     0.00009  35      5.    Th I   18011           5   39997           6      -0.002
   21987.153       0.007   454.81105     0.00014  35      3.    Th I   19227           6   41214           5      -0.004
  21987.9267      0.0022   454.79504     0.00005  30      11    Th I   30788           5   08800           4     -0.0007
 21991.60336     0.00018  454.719005    0.000004  33      14    Th I   26953           5   04961           4     0.00040
 21995.78172     0.00022  454.632626    0.000005  85      19   Ar II                                         
   22003.703       0.004   454.46896     0.00008  29      6.    Th I   34851           2   12847           3      -0.002
 22015.41367     0.00021  454.227213    0.000004  33      12    Th I   25703           2   03687           2    -0.00010
  22034.1145      0.0015   453.84170     0.00003  33      17    Th I   26995           3   04961           4     -0.0006
  22039.7756      0.0021   453.72513     0.00004  35      12    Th I   07795           4   29835           3      0.0018
  22041.8754      0.0023   453.68190     0.00005  28      10    Th I   13175           4   35216           5     -0.0000
  22043.2979      0.0003  453.652627    0.000005  33      10    Th I   08243           2   30286           1     -0.0002
  22048.8145      0.0012   453.53912     0.00003  35      21   Th II   10572         9/2   32620        11/2     -0.0009
  22052.7826      0.0011  453.457516    0.000022  34      24   Th II   09720         7/2   31773         9/2      0.0006
  22053.8877      0.0006  453.434793    0.000013  33      40    Th I   07795           4   29849           4      0.0004
   22054.007       0.005   453.43234     0.00011  33      4.    Th I   35351           4   13297           4       0.002
   22057.874       0.003   453.35285     0.00005  34      9.   Th II   12485         7/2   34543         5/2       0.000
   22060.520       0.006   453.29847     0.00013  31      4.   Th II   13818         7/2   35878         7/2      -0.003
  22067.3125      0.0005  453.158942    0.000010  33      54    Th I   11241           3   33309           2      0.0001
   22078.511       0.003   452.92909     0.00005  32      9.    Th I   21077           5   43155         5,6      -0.003
   22092.813       0.004   452.63588     0.00008  36      6.   Th II   11116         7/2   33209         7/2       0.001
   22094.047       0.004   452.61061     0.00008  30      6.   Th II   29095         5/2   07001         3/2       0.003
   22111.186       0.006   452.25978     0.00013  38      4.    Th I   27674           2   05563           1       0.002
  22111.3229      0.0017   452.25698     0.00003  32      15    Th I   38665           5   16554           6      0.0015
   22111.595       0.003   452.25141     0.00006  26      7. 
 22111.85104     0.00016  452.246172    0.000003  33      16    Th I   24981           3   02869           3    -0.00000
  22121.3165      0.0004  452.052661    0.000009  34      59    Th I   25809           1   03687           2      0.0003
  22136.9678      0.0014   451.73305     0.00003  32      18    Th I   14481           6   36618           7      0.0009
  22137.4759      0.0018   451.72268     0.00004  32      14    Th I   10414           4   32551           3     -0.0011
 22141.60458     0.00010  451.638451    0.000002  32      27    Th I   22141           3   00000           2     0.00000
  22148.6603      0.0004  451.494575    0.000009  33      57    Th I   31953           4   09804           5      0.0007
  22150.9015      0.0005  451.448896    0.000009  33      55    Th I   28513           2   06362           2     -0.0004
   22154.534       0.005   451.37488     0.00009  34      5.   Th II   11576         3/2   33730         5/2       0.000
  22163.1280      0.0010  451.199849    0.000020  80      41    Ar I                                         
  22164.1468      0.0008  451.179110    0.000016  34      32   Th II   10572         9/2   32736         7/2     -0.0011
   22166.936       0.004   451.12234     0.00009  29      5.    Th I   11241           3   33408           3       0.001
   22175.765       0.006   450.94274     0.00013  34      4.   Th II   23697         7/2   01521         5/2       0.004
  22176.3897      0.0015   450.93003     0.00003  33      16    Th I   11241           3   33418           4     -0.0005
   22179.428       0.003   450.86825     0.00007  27      6.    Ar I                                         
  22183.7133      0.0020   450.78116     0.00004  30      12    Th I   12114           2   34298           1      0.0024
  22184.0810      0.0009  450.773689    0.000018  34      29    Th I   29686           3   07502           3      0.0006
  22190.2664      0.0003  450.648038    0.000007  32      75    Th I   30990           3   08800           4     -0.0002
 22216.07312     0.00021  450.124554    0.000004  33      12    Th I   07795           4   30011           3     0.00010
  22219.0556      0.0011  450.064133    0.000021  29      23    Th I   07795           4   30014           4      0.0018
  22221.0899      0.0009  450.022930    0.000019  32      27    Th I   11197           5   33418           4      0.0006
 22221.22403     0.00018  450.020214    0.000004  34      14    Th I   27784           2   05563           1    -0.00000
  22226.2908      0.0018   449.91763     0.00004  32      14    Th I   36074           3   13847           2     -0.0007
   22226.426       0.006   449.91490     0.00012  34      4.    Th I   36188           2   13962           1      -0.005
   22234.187       0.005   449.75785     0.00009  30      5.   Th II   19912        13/2   42146        11/2      -0.006
   22240.886       0.006   449.62238     0.00013  30      3.   Th II   12485         7/2   34726         7/2      -0.006
   22242.231       0.003   449.59519     0.00005  28      9.    Th I   29744           3   07502           3      -0.002
  22247.7963      0.0021   449.48272     0.00004  35      12    Th I   26113           2   03865           1      0.0011
 22248.94955     0.00004  449.459422    0.000001  34      13    Th I   22248           2   00000           2     0.00000
   22252.217       0.004   449.39343     0.00009  27      5.    Th I   15490           5   37742           6       0.004
  22255.0583      0.0022   449.33605     0.00004  33      11    Th I   10526           3   32781           4      0.0020
  22267.1318      0.0004  449.092416    0.000008  33      63    Th I   14481           6   36749           6      0.0001
  22272.0113      0.0006  448.994025    0.000011  33      46   Th II   04490         5/2   26762         3/2     -0.0005
   22272.100       0.004   448.99223     0.00008  38      7.   Th II   24132         3/2   01859         3/2       0.003
  22273.8407      0.0015   448.95715     0.00003  33      17    Th I   15618           3   37892           4      0.0004
  22277.8948      0.0006  448.875448    0.000011  33      47   Th II   26424         5/2   04146         7/2     -0.0002
 22280.86506     0.00015  448.815608    0.000003  33      17    Th I   24838           1   02558           0     0.00010
   22286.333       0.004   448.70550     0.00008  27      5.   Th II   10673         5/2   32959         3/2      -0.007
  22286.7445      0.0021   448.69721     0.00004  35      12    Th I   28649           1   06362           2     -0.0010
   22295.065       0.006   448.52974     0.00012  41      4.    Th I   40254           3   17959           4      -0.006
  22298.5094      0.0003  448.460470    0.000007  33      74    Th I   27260           3   04961           4      0.0002
 22304.36798     0.00019  448.342675    0.000004  33      14    Th I   27266           4   04961           4     0.00010
  22306.1515      0.0006  448.306826    0.000012  82      69   Ar II                                         
  22311.0385      0.0007  448.208630    0.000015  34      35    Th I   28673           2   06362           2      0.0001
  22311.1122      0.0015   448.20715     0.00003  35      17   Th II   26424         5/2   04113         5/2     -0.0005
  22316.9710      0.0013   448.08948     0.00003  34      20    Th I   12114           2   34431           3     -0.0017
  22322.1643      0.0007  447.985234    0.000015  32      34    Th I   24880           1   02558           0      0.0005
   22323.123       0.003   447.96599     0.00007  39      8.    Th I   11241           3   33564           3       0.000
   22336.284       0.005   447.70205     0.00009  33      5.    Th I   38306           4   15970           3       0.004
  22338.9950      0.0003  447.647713    0.000005  32      97    Th I   22338           3   00000           2      0.0001
   22340.719       0.003   447.61316     0.00007  29      7. 
  22341.0019      0.0020   447.60750     0.00004  33      13    Th I   31141           5   08800           4     -0.0006
  22341.3015      0.0010  447.601498    0.000019  78      40   Ar II                                         
   22344.724       0.004   447.53293     0.00008  30      6.   Th II   35593         9/2   13248         9/2      -0.004
   22350.862       0.005   447.41004     0.00009  31      5.    Th I   29853           2   07502           3       0.005
   22355.737       0.006   447.31247     0.00012  39      4.    Th I   27317           3   04961           4       0.006
  22360.1323      0.0017   447.22454     0.00003  34      15    Th I   29640           1   07280           2     -0.0010
  22367.4636      0.0004  447.077961    0.000007  33      72    Th I   10414           4   32781           4     -0.0001
   22369.149       0.005   447.04428     0.00010  45      5.    Th I   14206           4   36576           4       0.002
  22373.4897      0.0022   446.95754     0.00004  33      11    Th I   35462           3   13088           3     -0.0036
   22381.986       0.003   446.78788     0.00006  30      8.    Th I   10414           4   32796           3      -0.004
  22388.4249      0.0009  446.659381    0.000017  36      31   Th II   30994         7/2   08605         5/2      0.0001
   22390.902       0.005   446.60997     0.00009  32      5.    Th I   13945           3   36336           3       0.006
  22395.9756      0.0016   446.50879     0.00003  36      16    Th I   39562           4   17166           5     -0.0014
  22396.8248      0.0010  446.491861    0.000020  35      26    Th I   22396           1   00000           2     -0.0002
  22406.0993      0.0025   446.30705     0.00005  33      10    Th I   30517           5   08111           4     -0.0021
  22406.2454      0.0011  446.304136    0.000023  35      23    Th I   29686           3   07280           2      0.0007
  22406.4668      0.0011  446.299725    0.000021  32      23    Th I   11197           5   33603           6     -0.0000
 22407.55818     0.00018  446.277989    0.000004  33      14    Th I   08243           2   30651           3     0.00010
 22408.99811     0.00024  446.249313    0.000005  33      10    Th I   26096           3   03687           2     0.00040
   22417.508       0.006   446.07991     0.00012  32      4. 
  22420.2396      0.0018   446.02556     0.00004  32      14    Th I   11877           1   34298           1      0.0017
  22421.5780      0.0017   445.99894     0.00003  32      14    Th I   26287           1   03865           1      0.0023
 22425.28189     0.00015  445.925275    0.000003  34      18    Th I   26113           2   03687           2     0.00010
   22429.132       0.003   445.84873     0.00005  39      10    Th I   18053           4   40482           5      -0.001
   22431.786       0.006   445.79598     0.00011  33      4.   Th II   10189        11/2   32620        11/2      -0.004
  22436.0197      0.0022   445.71186     0.00004  36      12    Th I   35733           4   13297           4     -0.0010
   22444.725       0.004   445.53898     0.00007  33      7.    Th I   35533           2   13088           3      -0.002
 22452.66000     0.00019  445.381527    0.000004  33      13    Th I   25321           3   02869           3    -0.00000
  22458.7419      0.0023   445.26092     0.00005  28      10    Th I   13175           4   35633           4     -0.0001
  22461.5456      0.0014   445.20534     0.00003  31      17    Th I   28024           1   05563           1     -0.0004
   22461.743       0.004   445.20143     0.00009  30      5.    Th I   37954           3   15493           4      -0.002
   22471.263       0.003   445.01281     0.00005  91      15   Ar II                                         
   22472.906       0.004   444.98028     0.00009  31      5.   Th II   26586         3/2   04113         5/2      -0.000
  22476.5397      0.0017   444.90834     0.00003  36      15   Th II   28720         3/2   06244         1/2     -0.0009
   22476.805       0.006   444.90309     0.00012  22      3.    Th I   21902           4   44379           5      -0.002
   22479.599       0.004   444.84779     0.00008  34      6.    Th I   11241           3   33721           2       0.001
   22482.864       0.004   444.78319     0.00007  34      6.    Th I   31283           3   08800           4      -0.000
 22486.31570     0.00018  444.714916    0.000004  33      14    Th I   25355           4   02869           3     0.00010
  22489.2790      0.0012  444.656318    0.000025  31      20    Th I   32294           4   09804           5      0.0022
   22489.415       0.003   444.65363     0.00005  29      9.    Th I   39887           2   17398           3      -0.002
  22490.7037      0.0012  444.628151    0.000024  32      21    Th I   10783           2   33273           1      0.0002
   22497.106       0.005   444.50161     0.00010  26      4.    Th I   38467           2   15970           3      -0.004
  22497.6280      0.0010  444.491303    0.000019  32      26    Th I   26363           2   03865           1     -0.0000
   22500.560       0.003   444.43338     0.00006  31      8.   Th II   08378         7/2   30879         7/2      -0.000
  22508.0463      0.0016   444.28556     0.00003  31      16    Th I   22508           2   00000           2     -0.0003
  22511.8110      0.0014   444.21126     0.00003  39      19   Th II   30972         5/2   08460         3/2      0.0005
  22513.2931      0.0010  444.182020    0.000021  36      26   Th II   22513         5/2   00000         3/2      0.0004
  22514.4090      0.0006  444.160004    0.000011  33      46    Th I   08243           2   30758           2     -0.0007
  22514.8089      0.0011  444.152115    0.000022  35      23    Th I   30017           3   07502           3     -0.0002
   22518.934       0.003   444.07075     0.00006  61      11   Ar II                                         
  22520.6469      0.0018   444.03698     0.00004  36      14   Th II   11116         7/2   33637         7/2      0.0004
  22522.5597      0.0009  443.999267    0.000018  33      28    Th I   28884           3   06362           2     -0.0011
   22523.514       0.005   443.98046     0.00010  69      7.    Th I   18053           4   40577           3      -0.011
   22531.448       0.004   443.82411     0.00009  28      5.    Th I   40491           3   17959           4       0.004
   22533.703       0.005   443.77971     0.00010  29      4.   Th II   14275         9/2   36809         7/2      -0.002
   22535.060       0.005   443.75299     0.00010  41      5.   Th II   09238         9/2   31773         9/2       0.000
   22547.491       0.005   443.50834     0.00010 118      9.   Ar II                                         
  22549.2602      0.0016   443.47353     0.00003  33      16    Th I   10414           4   32963           5      0.0007
  22551.9447      0.0007  443.420739    0.000013  38      42   Th II   09202         7/2   31754         5/2      0.0001
  22555.5608      0.0006  443.349650    0.000012  34      42    Th I   28917           2   06362           2      0.0011
   22561.951       0.003   443.22407     0.00005  80      15   Ar II                                         
  22566.0637      0.0008  443.143302    0.000015  80      50   Ar II                                         
   22567.926       0.004   443.10674     0.00007  27      6.    Th I   16783           4   39351           5      -0.005
   22572.722       0.005   443.01259     0.00009  34      5.    Th I   17501           5   40073           5       0.006
   22573.427       0.004   442.99876     0.00007  32      7.    Th I   25442           3   02869           3       0.000
  22574.3987      0.0023   442.97968     0.00005  30      10    Th I   14206           4   36781           5      0.0023
  22587.4156      0.0003  442.724399    0.000007  80      11   Ar II                                         
  22593.3578      0.0014   442.60796     0.00003  29      17    Th I   12114           2   34707           3      0.0009
  22599.0630      0.0010  442.496222    0.000021  33      24    Th I   26287           1   03687           2      0.0008
   22603.317       0.005   442.41294     0.00010  35      4.    Th I   38467           2   15863           2      -0.001
   22603.848       0.005   442.40255     0.00010  34      4.   Th II   24463         5/2   01859         3/2      -0.004
  22607.6082      0.0006  442.328968    0.000012  33      40    Th I   10783           2   33390           1     -0.0001
  22610.1917      0.0019   442.27843     0.00004  30      13    Th I   38580           4   15970           3      0.0003
  22614.0865      0.0021   442.20225     0.00004  35      12    Th I   35462           3   12847           3      0.0011
   22616.425       0.007   442.15654     0.00015  25      3. 
  22616.7655      0.0022   442.14987     0.00004  29      10    Th I   15490           5   38106           5     -0.0016
  22634.2402      0.0006  441.808513    0.000012  34      44    Th I   32439           4   09804           5      0.0002
   22635.194       0.005   441.78990     0.00009  27      5. 
   22637.356       0.003   441.74771     0.00005  35      10   Th II   10572         9/2   33209         7/2       0.000
  22646.3323      0.0003  441.572606    0.000006  34      92    Th I   08243           2   30889           1      0.0001
   22650.712       0.004   441.48722     0.00007  26      6.    Th I   30761           3   08111           4      -0.001
  22654.5088      0.0014   441.41324     0.00003  34      19   Th II   06691         3/2   29345         5/2     -0.0006
  22655.2992      0.0008  441.397834    0.000015  34      34   Th II   06168         7/2   28823         5/2      0.0011
  22656.1760      0.0017   441.38075     0.00003  35      15    Th I   13175           4   35831           3      0.0004
   22656.373       0.005   441.37692     0.00009  34      5.   Th II   13468         9/2   36125         9/2      -0.001
  22669.8892      0.0016   441.11376     0.00003  30      15    Th I   22669           3   00000           2     -0.0000
 22675.11464     0.00007  441.012103    0.000001  33      41    Th I   26363           2   03687           2     0.00000
  22677.1723      0.0012  440.972087    0.000023  32      21    Th I   30788           5   08111           4     -0.0003
  22699.6729      0.0024   440.53498     0.00005  27      9.    Th I   38669           2   15970           3      0.0001
 22705.78606     0.00012  440.416375    0.000002  33      22    Th I   25575           4   02869           3     0.00010
  22709.3047      0.0017   440.34814     0.00003  30      14    Th I   27670           3   04961           4      0.0017
 22712.72905     0.00024  440.281746    0.000005  33      11    Th I   07795           4   30508           5     0.00010
  22715.7980      0.0010  440.222264    0.000020  88      41   Ar II                                         
   22720.392       0.003   440.13325     0.00005  89      16   Ar II                                         
  22721.0518      0.0008  440.120469    0.000015  32      32    Th I   08243           2   30964           3     -0.0000
  22731.6626      0.0015   439.91503     0.00003  36      18   Th II   06700         9/2   29431         7/2      0.0000
   22739.088       0.003   439.77137     0.00005  33      9.   Th II   31800         7/2   09061         5/2      -0.001
   22740.842       0.004   439.73746     0.00008  24      5.    Th I   39906           4   17166           5      -0.001
  22753.1612      0.0012  439.499370    0.000023  35      21    Th I   30255           3   07502           3     -0.0023
  22757.2293      0.0003  439.420805    0.000007  33      75    Th I   07795           4   30552           4     -0.0001
   22764.715       0.007   439.27631     0.00013  49      4.    Th I   40724           5   17959           4       0.002
   22765.443       0.003   439.26226     0.00006  31      7.    Th I   36062           4   13297           4       0.003
 22766.88684     0.00013  439.234405    0.000002  35      22   Th II   04490         5/2   27257         7/2     0.00000
   22778.004       0.005   439.02003     0.00010  27      4.    Th I   18011           5   40789           5       0.004
   22782.502       0.008   438.93335     0.00015  43      3.    Th I   10526           3   33309           2       0.004
   22783.872       0.004   438.90696     0.00008  28      5.  Th III   03188           4   25972           4      -0.000
  22784.4050      0.0010  438.896692    0.000018  33      27    Th I   28347           2   05563           1     -0.0007
   22794.704       0.005   438.69840     0.00009  30      5.    Th I   29157           1   06362           2       0.009
   22798.316       0.003   438.62889     0.00005  94      15   Ar II                                         
  22800.4008      0.0012  438.588782    0.000023  35      22    Th I   10414           4   33214           5      0.0003
   22804.492       0.004   438.51010     0.00009  27      5.    Th I   37008           5   14204           5       0.002
   22809.573       0.003   438.41243     0.00006  32      8.    Th I   28372           1   05563           1       0.003
 22814.94829     0.00015  438.309124    0.000003  35      18   Th II   06700         9/2   29515         9/2    -0.00000
  22817.3368      0.0009  438.263242    0.000017  36      30   Th II   26963         7/2   04146         7/2      0.0016
   22817.690       0.005   438.25647     0.00009  26      5. 
  22823.1463      0.0016   438.15169     0.00003  31      15    Th I   10783           2   33606           2      0.0015
  22826.3724      0.0009  438.089759    0.000017  81      44   Ar II                                         
 22834.14185     0.00010  437.940697    0.000002  33      27    Th I   25703           2   02869           3     0.00010
  22842.7286      0.0020   437.77607     0.00004  38      13 
   22844.159       0.007   437.74865     0.00013  39      4.    Th I   38814           2   15970           3       0.009
  22845.7393      0.0023   437.71838     0.00004  88      18   Ar II                                         
   22846.304       0.003   437.70756     0.00006  29      7.    Th I   11241           3   34088           2       0.000
  22851.8439      0.0007  437.601449    0.000012  35      40   Th II   26965         3/2   04113         5/2     -0.0008
 22855.29932     0.00007  437.535289    0.000001  33      40    Th I   22855           3   00000           2     0.00000
  22855.8849      0.0009  437.524080    0.000017  34      29    Th I   07795           4   30651           3     -0.0000
   22856.451       0.004   437.51324     0.00007  34      6.   Th II   09720         7/2   32576         7/2       0.000
   22860.423       0.008   437.43723     0.00016  38      3.    Th I   17224           2   40084           3      -0.001
  22860.9676      0.0021   437.42680     0.00004  32      11    Th I   40820           5   17959           4     -0.0010
  22869.9114      0.0018   437.25574     0.00003  85      22   Ar II                                         
   22870.908       0.004   437.23668     0.00008  29      5.    Th I   31671           4   08800           4       0.007
  22872.9233      0.0007  437.198160    0.000013  85      60   Ar II                                         
  22877.5173      0.0003  437.110368    0.000005  33      92    Th I   22877           1   00000           2     -0.0002
   22878.941       0.006   437.08317     0.00012  36      4.    Th I   14206           4   37085           4       0.002
   22879.178       0.006   437.07865     0.00012  29      3.    Th I   14247           0   37126           1      -0.008
  22879.5135      0.0014   437.07223     0.00003  31      17    Th I   30990           3   08111           4      0.0018
   22880.437       0.007   437.05460     0.00014  44      4.   Th II   08378         7/2   31259         5/2      -0.001
  22880.6056      0.0021   437.05137     0.00004  34      12    Th I   36178           4   13297           4     -0.0008
   22888.224       0.003   436.90590     0.00006  93      14   Ar II                                         
  22890.3933      0.0018   436.86449     0.00003  31      13    Th I   29252           2   06362           2      0.0025
  22891.0826      0.0019   436.85133     0.00004  33      13    Th I   27852           5   04961           4      0.0005
 22898.19224     0.00018  436.715698    0.000003  33      15    Th I   08243           2   31141           3    -0.00000
   22908.103       0.006   436.52675     0.00011  31      4.    Th I   31019           4   08111           4      -0.005
   22916.349       0.003   436.36969     0.00005  36      9.    Th I   31716           5   08800           4       0.006
   22918.474       0.005   436.32922     0.00010  79      7.   Ar II                                         
  22928.4571      0.0020   436.13925     0.00004  31      12    Th I   30208           2   07280           2      0.0009
  22932.6391      0.0006  436.059712    0.000012  35      41    Th I   10526           3   33459           4     -0.0000
  22938.1739      0.0006  435.954495    0.000011  35      46    Th I   10783           2   33721           2      0.0002
  22941.8952      0.0024   435.88378     0.00004  37      11   Th II   24463         5/2   01521         5/2      0.0010
  22950.1513      0.0025   435.72697     0.00005  31      10    Th I   28513           2   05563           1     -0.0050
   22953.972       0.003   435.65445     0.00006  33      8.   Th II   30972         5/2   08018         3/2       0.001
  22958.3904      0.0016   435.57060     0.00003  31      16    Th I   13175           4   36133           5      0.0019
  22963.8408      0.0003  435.467223    0.000005  33      10    Th I   26651           2   03687           2      0.0002
   22967.896       0.005   435.39034     0.00010  32      4.   Th II   12488         9/2   35456         9/2       0.001
  22968.2539      0.0009  435.383554    0.000017  32      28    Th I   25526           1   02558           0      0.0002
   22970.404       0.003   435.34280     0.00007  82      11   Ar II                                         
  22980.6128      0.0022   435.14940     0.00004  31      11    Th I   31780           3   08800           4      0.0025
 22986.94862     0.00024  435.029467    0.000005  33      10    Th I   27948           4   04961           4    -0.00010
  22989.4565      0.0015   434.98201     0.00003  32      16    Th I   36837           1   13847           2      0.0028
  22992.2785      0.0003  434.928622    0.000006  85      13   Ar II                                         
   22992.959       0.004   434.91576     0.00008  21      4. 
  23000.8868      0.0003  434.765846    0.000006  34      78    Th I   30281           1   07280           2      0.0001
  23001.0149      0.0015   434.76342     0.00003  33      17    Th I   10526           3   33527           4     -0.0003
  23003.9845      0.0014   434.70730     0.00003  34      18    Th I   10414           4   33418           4      0.0009
   23004.770       0.007   434.69245     0.00013  33      3.    Th I   14206           4   37211           5      -0.003
   23005.129       0.004   434.68568     0.00007  31      6.    Th I   16346           4   39351           5       0.001
   23007.601       0.003   434.63897     0.00006  86      12    Ar I                                         
  23012.0582      0.0005  434.554786    0.000009  35      58   Th II   23012         3/2   00000         3/2     -0.0003
  23014.0466      0.0014   434.51724     0.00003  32      17   Th II   24873         5/2   01859         3/2      0.0012
  23017.0617      0.0024   434.46032     0.00005  34      10    Th I   26882           0   03865           1     -0.0029
 23022.03346     0.00019  434.366496    0.000003  34      14    Th I   08243           2   31265           3    -0.00050
   23023.042       0.005   434.34746     0.00009  36      5.   Th II   35593         7/2   12570         7/2       0.005
  23030.2478      0.0005  434.211567    0.000009  33      56    Th I   31141           5   08111           4      0.0002
   23035.680       0.003   434.10917     0.00006  30      7.    Th I   13175           4   36210           5      -0.001
  23045.0467      0.0009  433.932728    0.000016  33      30    Th I   10414           4   33459           4      0.0002
   23048.896       0.007   433.86025     0.00013  43      4.   Th II   15242         9/2   38291         7/2      -0.002
 23049.45864     0.00014  433.849669    0.000003  34      19    Th I   23049           1   00000           2    -0.00010
   23051.012       0.006   433.82043     0.00011  29      4.    Th I   30553           2   07502           3       0.007
   23057.304       0.003   433.70206     0.00006  28      7.   Th II   12488         9/2   35545         9/2       0.006
  23057.6688      0.0013  433.695188    0.000025  35      20    Th I   32862           4   09804           5      0.0013
   23057.793       0.003   433.69286     0.00007  37      7.   Th II   10673         5/2   33730         5/2      -0.004
   23057.958       0.005   433.68974     0.00009  36      5.   Th II   11116         7/2   34174         5/2      -0.001
   23059.764       0.003   433.65577     0.00006  91      14    Ar I                                         
  23069.2235      0.0011  433.477962    0.000021  85      37    Ar I                                         
   23075.731       0.003   433.35572     0.00005  36      9.    Th I   34878           1   11802           2       0.002
   23077.380       0.005   433.32476     0.00009  93      8.   Ar II                                         
   23077.936       0.006   433.31432     0.00011  35      4.   Th II   14484        11/2   37562        11/2      -0.003
  23081.0269      0.0010  433.256287    0.000020  32      24    Th I   32885           6   09804           5     -0.0011
  23081.8018      0.0009  433.241742    0.000017  81      45   Ar II                                         
  23083.6987      0.0003  433.206139    0.000006  34      75    Th I   31194           4   08111           4      0.0006
  23085.9987      0.0021   433.16298     0.00004  30      11    Th I   28649           1   05563           1     -0.0013
   23090.909       0.003   433.07086     0.00006  29      8.   Th II   14484        11/2   37575        13/2      -0.000
 23093.98130     0.00021  433.013254    0.000004  34      12    Th I   23093           2   00000           2    -0.00020
   23100.389       0.003   432.89314     0.00005  32      9.    Th I   36188           2   13088           3      -0.000
   23102.972       0.004   432.84474     0.00007  33      7.   Th II   27249         7/2   04146         7/2       0.004
   23103.488       0.003   432.83508     0.00006  36      8.    Th I   20867           7   43971           7       0.001
   23103.708       0.005   432.83095     0.00008  34      5.   Th II   04490         5/2   27593         5/2       0.002
   23104.011       0.004   432.82527     0.00007  29      6.    Th I   40270           4   17166           5      -0.004
   23110.294       0.003   432.70760     0.00006  35      8.    Th I   28673           2   05563           1       0.001
  23113.4237      0.0009  432.649014    0.000017  34      29    Th I   10414           4   33527           4      0.0012
   23137.685       0.003   432.19536     0.00005  29      8.    Th I   11877           1   35015           2       0.001
   23138.458       0.003   432.18091     0.00007  29      6.   Th II   12902         3/2   36040         1/2      -0.002
   23138.667       0.004   432.17701     0.00007  32      7.    Th I   19227           6   42366           6       0.002
  23140.9630      0.0007  432.134134    0.000013  35      38   Th II   04490         5/2   27631         3/2     -0.0003
  23150.1296      0.0004  431.963024    0.000008  34      59   Th II   48532         1/2   25381         3/2      0.0000
   23162.500       0.003   431.73233     0.00005  32      8.    Th I   10526           3   33689           2      -0.000
 23167.09017     0.00017  431.646785    0.000003  34      15    Th I   26036           3   02869           3     0.00000
  23172.1090      0.0010  431.553296    0.000019  35      26    Th I   31283           3   08111           4     -0.0006
   23175.019       0.006   431.49910     0.00011  26      4.    Th I   41134           4   17959           4       0.004
   23175.962       0.003   431.48154     0.00005  28      8.    Th I   07795           4   30971           4       0.001
   23177.544       0.008   431.45210     0.00014  45      4.   Th II   06168         7/2   29345         5/2       0.003
 23179.20921     0.00009  431.421103    0.000002  35      32    Th I   28140           4   04961           4     0.00000
 23179.28328     0.00013  431.419724    0.000002  33      20    Th I   26048           4   02869           3     0.00030
  23185.6519      0.0006  431.301222    0.000010  34      47    Th I   08243           2   31429           1      0.0004
   23186.578       0.005   431.28399     0.00009  39      5.    Th I   37149           2   13962           1      -0.001
  23186.8552      0.0023   431.27884     0.00004  38      12    Th I   34989           1   11802           2     -0.0021
  23189.6079      0.0023   431.22764     0.00004  26      9.    Th I   11241           3   34431           3     -0.0006
  23195.3728      0.0012  431.120469    0.000022  37      23   Th II   14484        11/2   37679        11/2      0.0005
  23195.9413      0.0006  431.109902    0.000011  34      43    Th I   27061           2   03865           1      0.0004
   23199.432       0.003   431.04503     0.00006  87      13   Ar II                                         
   23200.209       0.008   431.03060     0.00015  93      5.   Ar II                                         
  23202.8691      0.0015   430.98118     0.00003  35      17    Th I   11241           3   34444           2      0.0011
   23203.111       0.004   430.97669     0.00007  26      6.    Th I   18011           5   41214           5      -0.003
  23205.4444      0.0006  430.933354    0.000012  34      42    Th I   11241           3   34447           4      0.0006
 23210.53943     0.00020  430.838759    0.000004  34      13    Th I   11197           5   34407           6    -0.00010
   23214.906       0.003   430.75771     0.00005  37      9.    Th I   36062           4   12847           3       0.002
  23222.5065      0.0016   430.61674     0.00003  33      16    Th I   27087           1   03865           1     -0.0004
   23225.420       0.005   430.56273     0.00009  32      5.    Th I   14247           0   37472           1       0.006
  23227.7266      0.0023   430.51996     0.00004  35      11    Th I   26096           3   02869           3      0.0008
   23230.970       0.006   430.45985     0.00012  40      4.    Th I   11877           1   35108           2      -0.006
   23245.763       0.005   430.18591     0.00009  86      8.   Ar II                                         
  23248.7272      0.0010  430.131074    0.000019  81      39    Ar I                                         
  23250.1431      0.0004  430.104880    0.000006  34      75    Th I   11197           5   34447           4      0.0001
  23251.2477      0.0010  430.084447    0.000018  33      27    Th I   25809           1   02558           0      0.0011
   23259.426       0.005   429.93322     0.00010  33      5.    Th I   30761           3   07502           3      -0.004
   23260.421       0.003   429.91482     0.00006  30      7.    Th I   14481           6   37742           6       0.000
  23263.8456      0.0004  429.851546    0.000008  34      64    Th I   11197           5   34460           5     -0.0002
   23271.924       0.003   429.70233     0.00006  28      7.    Th I   11877           1   35149           2       0.004
  23273.1690      0.0018   429.67934     0.00003  35      14    Th I   30553           2   07280           2     -0.0004
  23277.8603      0.0024   429.59275     0.00004  37      11    Th I   29640           1   06362           2     -0.0003
   23290.948       0.004   429.35136     0.00008  34      5.    Th I   12114           2   35405           3      -0.002
  23293.6404      0.0004  429.301725    0.000008  35      60    Th I   08243           2   31537           3      0.0002
   23301.325       0.004   429.16015     0.00007  47      7.    Th I   37149           2   13847           2      -0.004
  23305.3403      0.0017   429.08620     0.00003  36      15    Th I   10526           3   33831           4     -0.0007
  23310.7003      0.0006  428.987541    0.000011  35      44    Th I   30812           2   07502           3      0.0002
  23311.7829      0.0020   428.96762     0.00004  32      12    Th I   37159           3   13847           2     -0.0007
   23314.601       0.005   428.91577     0.00010  33      4.    Th I   14206           4   37521           3       0.011
  23319.3318      0.0022   428.82875     0.00004  32      11    Th I   39873           5   16554           6     -0.0024
  23323.9727      0.0013  428.743428    0.000024  35      20    Th I   29686           3   06362           2      0.0007
  23338.7274      0.0019   428.47238     0.00004  34      13   Th II   09238         9/2   32576         7/2     -0.0009
  23340.9818      0.0015   428.43099     0.00003  32      17    Th I   36188           2   12847           3      0.0006
   23342.112       0.006   428.41024     0.00011  68      6.   Ar II                                         
  23346.5193      0.0008  428.329375    0.000014  35      33    Th I   07795           4   31141           3      0.0002
 23346.77876     0.00021  428.324614    0.000004  36      13   Th II   06168         7/2   29515         9/2     0.00000
   23347.679       0.003   428.30809     0.00006  25      7.    Th I   16346           4   39694           5      -0.001
  23350.1982      0.0016   428.26189     0.00003  36      16   Th II   31810         5/2   08460         3/2      0.0017
  23352.0870      0.0010  428.227251    0.000019  37      26   Th II   24873         5/2   01521         5/2     -0.0006
  23354.8153      0.0006  428.177224    0.000011  35      43    Th I   28917           2   05563           1      0.0011
  23367.0680      0.0005  427.952708    0.000010  36      50    Th I   37571           5   14204           5      0.0001
 23371.41044     0.00022  427.873193    0.000004  82      18   Ar II                                         
 23372.58175     0.00015  427.851750    0.000003  36      18   Th II   23372         3/2   00000         3/2     0.00000
   23374.484       0.005   427.81693     0.00009  37      5.   Th II   09202         7/2   32576         7/2      0.0005     A 
   23374.484       0.005   427.81693     0.00009  37      5.   Th II   16564        11/2   39939        11/2     -0.0012     A 
  23375.3515      0.0013  427.801053    0.000024  33      19   Th II   08378         7/2   31754         5/2      0.0010
   23388.764       0.004   427.55573     0.00008  25      5.    Th I   34989           1   11601           1       0.004
  23390.5672      0.0022   427.52277     0.00004  36      12   Th II   15349        11/2   38740        11/2     -0.0007
  23394.2209      0.0004  427.455997    0.000007  36      69   Th II   08378         7/2   31773         9/2      0.0003
  23396.8643      0.0006  427.407701    0.000011  35      44    Th I   32197           3   08800           4     -0.0008
  23399.9930      0.0005  427.350556    0.000009  35      56    Th I   27087           1   03687           2     -0.0005
  23400.7290      0.0009  427.337114    0.000016  83      47    Ar I                                         
   23400.950       0.003   427.33308     0.00005  31      8.    Th I   13175           4   36576           4      -0.001
   23401.208       0.005   427.32837     0.00009  35      5.    Th I   41361           4   17959           4      -0.001
   23404.721       0.006   427.26423     0.00010  47      5.    Th I   19588           5   42993           6      -0.003
   23406.562       0.006   427.23062     0.00011  30      4.   Th II   25266         1/2   01859         3/2       0.004
   23408.588       0.005   427.19365     0.00009  37      5.    Th I   14481           6   37890           5      -0.001
  23412.9299      0.0011  427.114421    0.000021  36      23    Th I   31523           3   08111           4      0.0004
   23417.753       0.007   427.02645     0.00013  56      4.    Th I   10414           4   33831           4       0.005
  23431.6733      0.0021   426.77276     0.00004  89      19   Ar II                                         
  23432.9929      0.0015   426.74873     0.00003  83      26    Ar I                                         
   23443.691       0.003   426.55400     0.00005  33      8.    Th I   30723           1   07280           2       0.001
   23449.097       0.005   426.45566     0.00009  45      6.   Th II   32850         5/2   09400         5/2      -0.003
  23453.1906      0.0020   426.38122     0.00004  36      13    Th I   16783           4   40237           5     -0.0002
   23459.357       0.005   426.26914     0.00008  25      4.    Th I   13945           3   37404           3       0.003
   23460.551       0.004   426.24744     0.00008  31      6.   Th II   24982         7/2   01521         5/2       0.002
   23462.152       0.003   426.21835     0.00005  38      10    Th I   12114           2   35576           3       0.001
  23465.7395      0.0005  426.153200    0.000010  34      49    Th I   33270           4   09804           5      0.0007
  23470.3580      0.0022   426.06934     0.00004  35      12    Th I   07795           4   31265           3     -0.0028
  23471.0885      0.0006  426.056081    0.000011  84      69    Ar I                                         
  23475.7263      0.0005  425.971911    0.000008  35      57    Th I   07795           4   31271           5     -0.0001
   23479.156       0.003   425.90970     0.00005  39      9. 
 23481.37399     0.00009  425.869457    0.000002  35      33    Th I   23481           1   00000           2     0.00000
  23488.2289      0.0003  425.745170    0.000006  36      85    Th I   30990           3   07502           3      0.0002
   23489.095       0.003   425.72947     0.00005  33      9.   Th II   09720         7/2   33209         7/2      -0.004
  23490.7477      0.0017   425.69952     0.00003  35      15    Th I   29853           2   06362           2     -0.0005
   23491.002       0.005   425.69491     0.00009  27      4.    Th I   16346           4   39837           3       0.005
  23493.8392      0.0011  425.643502    0.000019  35      25    Th I   26363           2   02869           3     -0.0034
  23503.2224      0.0007  425.473572    0.000012  36      40    Th I   36800           4   13297           4      0.0008
   23515.663       0.003   425.24849     0.00006  35      7.    Th I   26384           4   02869           3      -0.004
   23516.238       0.007   425.23809     0.00013  98      6.    Ar I                                         
  23518.5020      0.0011  425.197149    0.000019  33      24    Th I   28480           4   04961           4     -0.0003
  23520.8953      0.0010  425.153885    0.000018  38      28   Th II   04490         5/2   28011         3/2     -0.0010
 23521.04914     0.00008  425.151104    0.000001  35      41    Th I   23521           3   00000           2     0.00010
   23525.688       0.003   425.06727     0.00006  28      7.    Th I   35328           1   11802           2      -0.001
   23530.998       0.005   424.97135     0.00009  40      5.    Th I   08243           2   31774           3       0.006
  23531.6996      0.0011  424.958680    0.000019  34      24    Th I   07795           4   31326           4      0.0001
  23533.9262      0.0021   424.91847     0.00004  39      13   Th II   09202         7/2   32736         7/2      0.0020
  23536.0887      0.0024   424.87943     0.00004  35      11   Th II   04490         5/2   28026         5/2      0.0019
   23547.399       0.004   424.67536     0.00008  30      5.    Th I   11241           3   34789           2      -0.004
   23556.461       0.006   424.51199     0.00011  33      4.   Th II   32957         7/2   09400         5/2      -0.005
   23560.146       0.003   424.44559     0.00005  35      10    Th I   31671           4   08111           4      -0.001
   23561.491       0.005   424.42137     0.00008  40      6.    Th I   10526           3   34088           2       0.001
   23563.162       0.009   424.39126     0.00017  40      3.   Th II   30564         1/2   07001         3/2       0.009
   23567.305       0.007   424.31666     0.00012  38      4.    Th I   19588           5   43155         5,6       0.001
  23572.1819      0.0013  424.228867    0.000024  36      20    Th I   27260           3   03687           2      0.0010
   23574.957       0.005   424.17894     0.00009  48      6.   Th II   29788         9/2   06213         9/2      -0.003
  23593.7395      0.0017   423.84125     0.00003  81      23   Ar II                                         
   23593.958       0.006   423.83733     0.00010  38      4.    Th I   29157           1   05563           1       0.008
 23603.52072     0.00009  423.665610    0.000002  35      33    Th I   23603           2   00000           2     0.00010
  23605.5905      0.0024   423.62846     0.00004  28      9.    Th I   31716           5   08111           4      0.0027
   23629.400       0.003   423.20160     0.00005  40      10    Th I   27317           3   03687           2      -0.003
  23631.6229      0.0006  423.161797    0.000010  34      46    Th I   11241           3   34873           4     -0.0002
   23637.054       0.003   423.06457     0.00006  31      7.   Th II   12488         9/2   36125         9/2       0.000
  23638.7694      0.0004  423.033866    0.000007  37      73    Th I   26508           3   02869           3      0.0004
   23640.930       0.005   422.99520     0.00008  44      6.    Th I   10526           3   34167           3      -0.004
   23642.859       0.005   422.96070     0.00008  31      5.    Th I   39506         1,2   15863           2       0.000
  23644.3038      0.0017   422.93485     0.00003  85      24   Ar II                                         
  23648.6139      0.0007  422.857764    0.000013  38      39    Th I   30928           1   07280           2      0.0001
   23649.172       0.007   422.84779     0.00012  25      3.    Th I   19588           5   43237           6       0.005
   23650.851       0.004   422.81777     0.00008  64      8.   Ar II                                         
  23652.0273      0.0020   422.79674     0.00004  39      13    Th I   11197           5   34849           5      0.0001
  23652.3092      0.0012  422.791699    0.000022  80      33   Th II   20120         5/2   43772         5/2     -0.0068
  23654.6998      0.0022   422.74897     0.00004  35      12    Th I   30017           3   06362           2     -0.0010
  23666.2266      0.0023   422.54307     0.00004  32      10   Th II   25188         3/2   01521         5/2      0.0018
  23669.8562      0.0015   422.47827     0.00003  35      17    Th I   31780           3   08111           4      0.0006
  23670.7116      0.0010  422.463007    0.000018  34      25    Th I   08243           2   31914           1     -0.0012
   23683.542       0.004   422.23414     0.00007  37      6.    Th I   14206           4   37890           5       0.001
  23685.9015      0.0023   422.19208     0.00004  37      11    Th I   08243           2   31929           3      0.0021
  23689.6447      0.0010  422.125368    0.000018  34      25    Th I   29252           2   05563           1     -0.0005
   23698.193       0.003   421.97310     0.00006  28      6.   Th II   10572         9/2   34270         9/2      -0.005
   23705.592       0.004   421.84139     0.00007  35      7.   Th II   06168         7/2   29873         7/2      -0.005
  23710.3922      0.0022   421.75599     0.00004  39      13    Th I   30990           3   07280           2     -0.0008
  23712.0940      0.0018   421.72572     0.00003  34      14    Th I   36800           4   13088           3      0.0003
   23713.311       0.004   421.70407     0.00007  26      5.    Th I   17501           5   41214           5      -0.006
   23714.579       0.004   421.68153     0.00007  33      6.    Th I   28676           3   04961           4      -0.004
  23719.0778      0.0005  421.601552    0.000010  36      50    Th I   28680           4   04961           4      0.0003
  23727.2448      0.0024   421.45643     0.00004  38      11    Th I   16346           4   40073           5      0.0022
   23727.586       0.008   421.45038     0.00013  30      3.    Th I   35328           1   11601           1      -0.005
  23728.9923      0.0005  421.425398    0.000009  35      55    Th I   26287           1   02558           0     -0.0004
 23741.07467     0.00007  421.210924    0.000001  36      48    Th I   23741           1   00000           2     0.00000
  23741.9671      0.0003  421.195091    0.000005  37      92    Th I   07795           4   31537           3      0.0001
  23743.7121      0.0025   421.16414     0.00004  30      10    Th I   37041           4   13297           4      0.0009
   23745.783       0.003   421.12740     0.00006  39      8.    Th I   37950           4   14204           5       0.004
  23746.4347      0.0009  421.115849    0.000016  34      29    Th I   11197           5   34943           6      0.0005
   23750.815       0.003   421.03819     0.00006  32      8.    Th I   19986           6   43736         6,7       0.001
  23752.5389      0.0003  421.007625    0.000006  38      85   Th II   06700         9/2   30452         9/2     -0.0002
  23752.6856      0.0008  421.005024    0.000013  35      35    Th I   23752           2   00000           2     -0.0001
   23753.342       0.003   420.99339     0.00006  41      9.    Th I   10414           4   34167           3       0.001
  23755.2436      0.0017   420.95969     0.00003  32      15    Th I   33560           4   09804           5     -0.0041
  23779.9374      0.0016   420.52255     0.00003  37      17    Th I   14481           6   38261           5      0.0009
   23780.827       0.003   420.50682     0.00005  30      8.    Th I   31283           3   07502           3       0.001
   23782.566       0.003   420.47607     0.00006  35      8.    Th I   26651           2   02869           3      -0.002
   23789.995       0.008   420.34478     0.00014  54      4.    Th I   15166           3   38956           4       0.000
   23792.358       0.003   420.30303     0.00005  39      10   Th II   31810         5/2   08018         3/2       0.001
   23793.747       0.006   420.27848     0.00011  30      4.    Th I   15490           5   39283           4      -0.001
  23798.9945      0.0004  420.185820    0.000007  86      10    Ar I                                         
   23804.910       0.004   420.08141     0.00007  35      6.    Th I   41764           5   17959           4       0.002
  23812.3577      0.0006  419.950017    0.000010  83      70    Ar I                                         
   23826.450       0.006   419.70164     0.00011  54      5.   Th II   14545         5/2   38372         3/2      -0.011
  23831.5510      0.0005  419.611799    0.000008  35      57    Th I   07795           4   31626           5      0.0001
  23842.4612      0.0005  419.419787    0.000009  37      54    Th I   31953           4   08111           4     -0.0004
  23846.1842      0.0013  419.354305    0.000022  35      20    Th I   30208           2   06362           2      0.0008
   23849.217       0.005   419.30098     0.00009  32      4.   Th II   11576         3/2   35425         1/2      -0.010
   23853.103       0.004   419.23267     0.00006  26      6.    Th I   14243           1   38097           2       0.003
   23853.765       0.003   419.22104     0.00004  92      17    Ar I                                         
  23855.5638      0.0017   419.18942     0.00003  83      24    Ar I                                         
   23856.088       0.004   419.18022     0.00006  28      6.    Th I   29419           2   05563           1      -0.003
   23875.918       0.003   418.83207     0.00005  29      7.    Th I   35678           1   11802           2       0.002
   23885.452       0.003   418.66488     0.00005  28      7.    Th I   11197           5   35082           6      -0.000
   23887.305       0.003   418.63242     0.00005  31      9.    Th I   10414           4   34301           4      -0.001
   23890.393       0.004   418.57829     0.00006  29      6.    Th I   16346           4   40237           5       0.005
  23893.0537      0.0024   418.53168     0.00004  36      11    Th I   30255           3   06362           2     -0.0013
   23896.331       0.005   418.47428     0.00009  24      4.   Th II   32957         7/2   09061         5/2       0.004
   23899.925       0.006   418.41135     0.00011  40      4.    Th I   14206           4   38106           5      -0.003
   23904.796       0.005   418.32609     0.00009  29      4.    Th I   10526           3   34431           3       0.002
  23905.9320      0.0022   418.30622     0.00004  78      18    Ar I                                         
   23914.827       0.004   418.15063     0.00007  29      5.    Th I   36762           3   12847           3      -0.006
  23916.9332      0.0020   418.11381     0.00003  38      14   Th II   09720         7/2   33637         7/2     -0.0001
  23918.3365      0.0005  418.089277    0.000010  38      50   Th II   25440         5/2   01521         5/2      0.0008
  23918.8914      0.0010  418.079577    0.000018  36      26    Th I   27784           2   03865           1     -0.0004
  23920.6302      0.0017   418.04919     0.00003  35      15    Th I   10526           3   34447           4      0.0004
  23921.1680      0.0006  418.039788    0.000011  36      43    Th I   26790           4   02869           3      0.0000
  23923.2978      0.0012  418.002571    0.000021  37      22    Th I   28884           3   04961           4     -0.0002
  23927.8118      0.0007  417.923716    0.000012  38      39   Th II   07331         5/2   31259         5/2      0.0005
   23954.257       0.003   417.46233     0.00005  35      9.    Th I   32754           3   08800           4       0.000
   23966.351       0.004   417.25168     0.00008  32      5.   Th II   22028        15/2   45994        15/2      -0.000
   23969.534       0.005   417.19626     0.00009  28      4.   Th II   13818         7/2   37787         7/2      -0.007
 23970.99284     0.00014  417.170873    0.000003  37      19    Th I   28932           4   04961           4     0.00010
   23971.375       0.003   417.16422     0.00005  38      10   Th II   09238         9/2   33209         7/2      -0.001
   23975.032       0.005   417.10059     0.00009  30      4.    Th I   14243           1   38219           2      -0.003
  23981.9112      0.0024   416.98095     0.00004  42      12   Th II   10572         9/2   34553         9/2     -0.0017
   23986.341       0.005   416.90394     0.00009  36      5.    Th I   27674           2   03687           2       0.003
 23998.42316     0.00021  416.694044    0.000004  37      13    Th I   07795           4   31793           4    -0.00010
   24007.128       0.003   416.54296     0.00006  32      7.   Th II   09202         7/2   33209         7/2      -0.004
   24007.546       0.006   416.53570     0.00010  77      7.    Ar I                                         
   24007.585       0.004   416.53503     0.00007  62      9.    Ar I                                         
   24010.639       0.003   416.48204     0.00005  39      10   Th II   09720         7/2   33730         5/2       0.002
   24015.627       0.004   416.39554     0.00007  33      6.    Th I   39985           3   15970           3       0.005
   24016.217       0.003   416.38531     0.00005  23      7.   Th II   14275         9/2   38291         7/2      -0.003
  24017.2018      0.0009  416.368238    0.000015  35      31    Th I   10414           4   34431           3     -0.0001
  24021.6450      0.0020   416.29122     0.00003  33      13    Th I   31523           3   07502           3     -0.0013
   24033.659       0.003   416.08313     0.00005  33      8.   Th II   14484        11/2   38517        13/2       0.007
  24039.8301      0.0004  415.976317    0.000007  87      10    Ar I                                         
  24040.1512      0.0006  415.970762    0.000011  36      42    Th I   33844           5   09804           5     -0.0003
   24046.742       0.003   415.85676     0.00004  35      10    Th I   10414           4   34460           5       0.002
   24046.954       0.006   415.85309     0.00010  35      4.    Th I   13945           3   37992           4       0.003
  24047.4081      0.0017   415.84523     0.00003  39      16    Th I   17501           5   41548           6      0.0009
  24051.8262      0.0013  415.768846    0.000022  37      21   Th II   09585         5/2   33637         7/2     -0.0005
   24053.438       0.004   415.74099     0.00006  34      7.   Th II   10673         5/2   34726         7/2       0.001
  24062.2236      0.0021   415.58919     0.00004  36      12    Th I   32862           4   08800           4     -0.0007
  24089.0764      0.0008  415.125920    0.000013  35      35    Th I   29050           5   04961           4      0.0000
   24089.398       0.008   415.12037     0.00015  50      3.    Th I   17411           3   41500           3       0.005
  24089.6694      0.0012  415.115702    0.000020  38      23   Th II   10572         9/2   34661        11/2      0.0005
   24096.987       0.003   414.98964     0.00005  33      9.    Th I   31599           2   07502           3       0.002
  24100.1510      0.0017   414.93516     0.00003  35      16   Th II   31928         3/2   07828         1/2     -0.0021
  24126.5144      0.0010  414.481754    0.000017  35      27    Th I   26995           3   02869           3     -0.0004
  24132.0357      0.0005  414.386922    0.000008  39      58   Th II   24132         3/2   00000         3/2     -0.0001
  24133.3561      0.0021   414.36425     0.00004  39      13   Th II   14484        11/2   38617         9/2     -0.0018
  24134.2285      0.0023   414.34927     0.00004  32      10    Th I   07795           4   31929           3      0.0024
   24145.530       0.003   414.15533     0.00005  35      8.   Th II   09585         5/2   33730         5/2      -0.001
  24146.4077      0.0011  414.140277    0.000019  37      24   Th II   09238         9/2   33384         9/2     -0.0011
  24159.2121      0.0018   413.92078     0.00003  36      15    Th I   28024           1   03865           1     -0.0017
  24168.5848      0.0009  413.760264    0.000015  37      30 
   24168.801       0.003   413.75657     0.00005  39      9.   Th II   13406        13/2   37575        13/2      -0.000
   24168.866       0.004   413.75545     0.00006  38      7.    Th I   31671           4   07502           3       0.003
  24169.4661      0.0019   413.74518     0.00003  35      13    Th I   11877           1   36047           2      0.0018
  24174.1731      0.0015   413.66462     0.00003  34      17    Th I   32285           3   08111           4      0.0002
   24180.933       0.003   413.54897     0.00004  35      10    Th I   38385           5   14204           5      -0.000
  24182.1626      0.0022   413.52794     0.00004  46      13   Th II   09202         7/2   33384         9/2     -0.0015
  24182.4288      0.0003  413.523392    0.000004  37      10    Th I   24182           2   00000           2     -0.0000
   24182.632       0.008   413.51992     0.00014  54      4.    Th I   35783           0   11601           1       0.008
  24183.0767      0.0016   413.51231     0.00003  40      17    Th I   32294           4   08111           4     -0.0021
  24190.1209      0.0009  413.391899    0.000015  40      32   Th II   33902         7/2   09711         7/2     -0.0006
   24190.898       0.003   413.37861     0.00005  33      8.    Th I   30553           2   06362           2       0.002
  24196.1553      0.0006  413.288801    0.000011 103      70   Ar II                                         
  24196.5208      0.0018   413.28256     0.00003  35      14    Th I   34001           4   09804           5     -0.0010
   24197.893       0.003   413.25912     0.00005  35      9.   Th II   08378         7/2   32576         7/2       0.003
  24200.3757      0.0003  413.216726    0.000004  38      10    Th I   07795           4   31995           4     -0.0001
   24204.346       0.003   413.14894     0.00005  32      8.  
  24209.1114      0.0016   413.06762     0.00003  38      17    Th I   34013         5,6   09804           5      0.0013
   24217.682       0.003   412.92143     0.00005  42      9.    Th I   07795           4   32012           4      -0.000
  24221.4259      0.0005  412.857610    0.000009  39      52    Th I   14481           6   38703           7      0.0001
   24221.838       0.005   412.85059     0.00009  33      5.    Th I   12114           2   36336           3       0.001
  24241.2280      0.0025   412.52036     0.00004  32      10    Th I   38088           2   13847           2      0.0014
   24243.072       0.004   412.48898     0.00007  42      6.    Th I   33043           3   08800           4      -0.005
   24243.812       0.003   412.47639     0.00006  46      8.    Th I   31523           3   07280           2       0.001
   24244.223       0.004   412.46939     0.00007  38      7.   Th II   32850         5/2   08605         5/2       0.001
   24273.903       0.003   411.96507     0.00005  33      8.    Th I   37571           5   13297           4       0.003
  24284.3694      0.0003  411.787511    0.000005  39      90   Th II   06168         7/2   30452         9/2     -0.0002
  24290.0030      0.0004  411.692004    0.000006  38      78    Th I   29853           2   05563           1      0.0004
 24307.74710     0.00008  411.391478    0.000001  38      38    Th I   24307           2   00000           2    -0.00000
  24308.0092      0.0021   411.38704     0.00004  33      12    Th I   08243           2   32551           3     -0.0028
   24318.919       0.005   411.20249     0.00009  39      5.   Th II   13468         9/2   37787         7/2       0.008
  24319.1502      0.0008  411.198579    0.000013  37      34    Th I   31599           2   07280           2      0.0008
   24320.279       0.003   411.17949     0.00006  35      7.   Th II   30564         1/2   06244         1/2       0.000
  24328.0427      0.0007  411.048276    0.000012  38      37    Th I   32439           4   08111           4      0.0006
  24333.3917      0.0004  410.957918    0.000007  39      69   Th II   04490         5/2   28823         5/2     -0.0004
  24336.7015      0.0024   410.90203     0.00004  42      12    Th I   28024           1   03687           2      0.0011
   24340.107       0.003   410.84453     0.00005  41      9.    Th I   17501           5   41841           6       0.000
  24341.5047      0.0012  410.820947    0.000020  36      22    Th I   28206           0   03865           1      0.0002
   24348.236       0.004   410.70737     0.00006  35      7.   Th II   10673         5/2   35021         3/2       0.000
   24351.706       0.003   410.64885     0.00005  39      8.   Th II   31353         3/2   07001         3/2       0.000
  24354.6221      0.0023   410.59968     0.00004  35      11    Th I   18011           5   42366           6      0.0004
   24357.328       0.005   410.55406     0.00009  47      6.   Th II   08378         7/2   32736         7/2      -0.002
   24360.121       0.003   410.50700     0.00004 154      21   Ar II                                         
   24360.594       0.004   410.49902     0.00008  89      9.   Ar II                                         
   24366.601       0.004   410.39782     0.00006  23      5.    Th I   10783           2   35149           2      -0.003
  24367.8060      0.0012  410.377528    0.000020  38      23    Th I   31870           2   07502           3      0.0011
   24377.901       0.004   410.20758     0.00006  29      6.    Th I   34182           5   09804           5       0.003
 24381.33325     0.00011  410.149843    0.000002  38      27    Th I   24381           2   00000           2    -0.00010
   24386.022       0.004   410.07098     0.00006  41      8.    Th I   36188           2   11802           2       0.004
  24389.7139      0.0024   410.00891     0.00004  35      11   Th II   32850         5/2   08460         3/2      0.0023
  24390.9089      0.0013  409.988821    0.000022  37      20    Th I   27260           3   02869           3      0.0001
 24396.76731     0.00020  409.890371    0.000003  38      13    Th I   27266           4   02869           3    -0.00020
   24399.321       0.003   409.84747     0.00005  35      8.    Th I   30761           3   06362           2      -0.001
  24406.7241      0.0010  409.723155    0.000017  38      26    Th I   07795           4   32201           5      0.0020
   24413.729       0.005   409.60559     0.00008  34      5.    Th I   39906           4   15493           4       0.001
 24414.64275     0.00023  409.590265    0.000004  38      12   Th II   24414         3/2   00000         3/2     0.00010
  24421.0574      0.0017   409.48268     0.00003  42      17    Th I   24421           3   00000           2     -0.0012
   24434.921       0.004   409.25035     0.00007  40      6.    Th I   10414           4   34849           5      -0.000
  24448.1308      0.0006  409.029225    0.000011  36      42    Th I   27317           3   02869           3     -0.0006
  24450.5937      0.0010  408.988023    0.000017  37      26    Th I   30812           2   06362           2      0.0020
  24459.2173      0.0011  408.843827    0.000018  34      24    Th I   10414           4   34873           4      0.0008
   24462.770       0.005   408.78444     0.00008  27      4. 
 24463.79053     0.00023  408.767398    0.000004  39      12   Th II   24463         5/2   00000         3/2     0.00010
  24470.2960      0.0007  408.658726    0.000012  37      38    Th I   33270           4   08800           4      0.0004
  24471.3595      0.0021   408.64097     0.00004  37      12    Th I   14481           6   38953           5     -0.0004
  24472.6428      0.0008  408.619539    0.000013  36      35   Th II   10189        11/2   34661        11/2     -0.0007
   24475.180       0.004   408.57718     0.00007  32      5. 
  24482.0735      0.0006  408.462134    0.000009  38      49    Th I   28347           2   03865           1      0.0001
   24490.392       0.003   408.32340     0.00005  32      8.  
  24494.6754      0.0008  408.251992    0.000013  39      35    Th I   33294           3   08800           4     -0.0004
  24498.6493      0.0004  408.185768    0.000007  38      62    Th I   07795           4   32293           5      0.0004
   24499.068       0.007   408.17880     0.00011  93      6.   Ar II                                         
  24500.7367      0.0014  408.150992    0.000023  36      19    Th I   31780           3   07280           2     -0.0001
   24505.449       0.004   408.07251     0.00007  62      7.   Ar II                                         
   24509.640       0.003   408.00272     0.00005  40      8.    Th I   19227           6   43736         6,7      -0.004
   24527.492       0.003   407.70577     0.00005  27      7.    Th I   14206           4   38734           3       0.000
  24529.9236      0.0005  407.665355    0.000008  38      56    Th I   27087           1   02558           0     -0.0003
  24539.8364      0.0014  407.500678    0.000023  38      19    Th I   34344           4   09804           5     -0.0025
   24547.238       0.003   407.37780     0.00005  41      10   Ar II                                         
   24548.705       0.005   407.35347     0.00008 106      9.   Ar II                                         
  24550.9966      0.0009  407.315440    0.000014  87      48   Ar II                                         
  24552.5229      0.0009  407.290120    0.000015  38      30    Th I   08243           2   32796           3     -0.0018
   24552.652       0.003   407.28799     0.00006  40      8.    Th I   11241           3   35794           4       0.005
  24561.6526      0.0010  407.138729    0.000016  38      28    Th I   24561           3   00000           2      0.0008
   24562.848       0.004   407.11892     0.00007  23      5.    Th I   10526           3   35089           3       0.003
  24566.3399      0.0009  407.061045    0.000014  38      31    Th I   30928           1   06362           2     -0.0011
  24567.9099      0.0007  407.035033    0.000011  39      40   Th II   06691         3/2   31259         5/2      0.0005
  24578.4845      0.0007  406.859910    0.000011  36      39    Th I   27447           2   02869           3      0.0002
  24597.3458      0.0011  406.547928    0.000017  40      26    Th I   11197           5   35794           4      0.0003
  24602.9417      0.0003  406.455460    0.000006  39      84    Th I   11197           5   35799           6     -0.0008
  24628.1211      0.0005  406.039906    0.000009  39      52    Th I   30990           3   06362           2      0.0008
   24658.196       0.005   405.54467     0.00008  43      6.    Th I   32160           2   07502           3       0.001
  24662.9045      0.0005  405.467247    0.000007  37      61    Th I   07795           4   32458           4      0.0002
   24666.597       0.003   405.40655     0.00004  98      16   Ar II                                         
   24675.252       0.005   405.26436     0.00008  33      5.    Th I   10414           4   35089           3      -0.001
  24678.9794      0.0009  405.203143    0.000015  37      30    Th I   14481           6   39160           6     -0.0009
  24684.7235      0.0009  405.108853    0.000015  38      30    Th I   28372           1   03687           2     -0.0001
   24687.221       0.005   405.06787     0.00008  40      6.    Th I   34492           4   09804           5       0.006
   24693.949       0.003   404.95751     0.00005  48      9.    Th I   12114           2   36808           3       0.004
  24694.8277      0.0019   404.94310     0.00003  40      14    Th I   32197           3   07502           3      0.0005
   24713.506       0.005   404.63704     0.00009  41      5.    Th I   31075           2   06362           2      -0.006
   24715.344       0.004   404.60695     0.00006  33      7.    Th I   13175           4   37890           5      -0.000
   24718.453       0.003   404.55607     0.00005  81      14    Ar I                                         
  24724.7094      0.0003  404.453692    0.000005  38      92    Th I   29686           3   04961           4      0.0003
   24726.325       0.004   404.42727     0.00007  46      7.   Th II   26586         3/2   01859         3/2      -0.002
  24727.7736      0.0023   404.40357     0.00004  87      18   Ar II                                         
   24738.116       0.003   404.23451     0.00004  37      10   Th II   35593         9/2   10855         7/2       0.001
   24739.869       0.005   404.20586     0.00008  33      5.  
  24746.3131      0.0018   404.10060     0.00003  37      14    Th I   14206           4   38953           5      0.0005
  24756.3376      0.0017   403.93697     0.00003  34      15    Th I   07795           4   32551           3     -0.0012
   24760.429       0.003   403.87023     0.00004  29      9.    Th I   36361           1   11601           1      -0.001
  24766.5407      0.0010  403.770560    0.000016  41      29   Th II   26626         1/2   01859         3/2     -0.0000
 24769.71567     0.00008  403.718805    0.000001  39      40    Th I   24769           3   00000           2    -0.00010
   24771.667       0.003   403.68700     0.00005  35      8.    Th I   04961           4   29733           5      0.0028
   24780.774       0.004   403.53864     0.00006  32      7.   Th II   30994         7/2   06213         9/2      -0.002
  24782.8614      0.0010  403.504657    0.000016  39      28    Th I   29744           3   04961           4      0.0003
  24783.6659      0.0019   403.49156     0.00003  41      14    Th I   28649           1   03865           1     -0.0019
  24790.9242      0.0010  403.373425    0.000016  39      29    Th I   33591           3   08800           4      0.0016
  24791.7956      0.0011  403.359246    0.000019  38      24    Th I   32294           4   07502           3     -0.0000
 24801.70239     0.00012  403.198129    0.000002  39      24    Th I   27670           3   02869           3    -0.00020
  24805.0856      0.0010  403.143137    0.000016  42      28    Th I   34609           6   09804           5     -0.0038
  24807.9602      0.0013  403.096423    0.000022  35      20    Th I   28673           2   03865           1     -0.0005
  24808.9962      0.0022   403.07959     0.00004  32      11    Th I   37656           3   12847           3      0.0006
  24825.3108      0.0004  402.814695    0.000007  38      65    Th I   28513           2   03687           2      0.0001
   24830.532       0.006   402.73000     0.00009  44      5.   Th II   08378         7/2   33209         7/2      -0.006
   24830.718       0.006   402.72698     0.00010  44      5.    Th I   15166           3   39997           3       0.003
   24833.659       0.004   402.67928     0.00006  27      6.   Th II   09720         7/2   34553         9/2       0.002
  24838.9200      0.0010  402.593993    0.000016  41      29    Th I   24838           1   00000           2     -0.0017
   24847.965       0.003   402.44745     0.00004  32      9.    Th I   11241           3   36089           4       0.002
  24855.6364      0.0020   402.32323     0.00003  35      13   Th II   04490         5/2   29345         5/2      0.0014
  24855.8098      0.0009  402.320427    0.000015  37      29    Th I   08243           2   33099           3     -0.0016
   24861.485       0.005   402.22859     0.00008  29      4.    Th I   37950           4   13088           3       0.001
   24866.405       0.003   402.14901     0.00005  33      9.    Th I   37954           3   13088           3       0.001
   24869.437       0.004   402.09997     0.00007  46      7.    Th I   10526           3   35395           2      -0.003
 24873.98391     0.00013  402.026472    0.000002  39      23   Th II   24873         5/2   00000         3/2     0.00000
   24880.217       0.003   401.92576     0.00005  37      9.    Th I   24880           1   00000           2      -0.004
  24880.3623      0.0020   401.92341     0.00003  37      13    Th I   32160           2   07280           2      0.0029
   24886.324       0.005   401.82713     0.00008  28      4. 
   24886.783       0.004   401.81972     0.00006  30      6.    Th I   10414           4   35300           5       0.005
  24901.3219      0.0012  401.585106    0.000019  39      24    Th I   28589           3   03687           2     -0.0003
   24902.576       0.005   401.56488     0.00008  26      4.   Th II   26424         5/2   01521         5/2       0.001
   24906.290       0.005   401.50500     0.00008  25      4.   Ar II                                         
 24915.10665     0.00023  401.362922    0.000004  40      12    Th I   27784           2   02869           3     0.00020
  24919.7975      0.0007  401.287370    0.000011  36      40    Th I   29881           4   04961           4     -0.0002
  24920.7195      0.0013  401.272524    0.000021  38      20    Th I   31283           3   06362           2      0.0014
   24922.172       0.005   401.24914     0.00009  31      4.    Th I   17501           5   42423           4       0.009
   24931.740       0.004   401.09514     0.00007  39      6.    Th I   13175           4   38106           5       0.009
   24932.323       0.004   401.08578     0.00006  34      6.    Th I   33043           3   08111           4       0.000
  24936.4708      0.0007  401.019057    0.000011  38      42    Th I   11197           5   36133           5      0.0002
  24936.7592      0.0021   401.01442     0.00003  41      13    Th I   32439           4   07502           3      0.0002
  24941.7413      0.0003  400.934317    0.000004  38      10    Th I   07795           4   32737           5      0.0003
  24949.1531      0.0025   400.81521     0.00004  30      9.   Th II   11116         7/2   36065         5/2     -0.0032
  24961.1545      0.0008  400.622496    0.000012  39      37    Th I   28649           1   03687           2      0.0001
   24970.623       0.004   400.47059     0.00006  28      5.    Th I   13175           4   38145           3      -0.001
  24972.2785      0.0023   400.44404     0.00004  37      11   Th II   09202         7/2   34174         5/2      0.0002
  24981.1104      0.0009  400.302462    0.000015  36      29    Th I   24981           3   00000           2      0.0002
  24986.3250      0.0007  400.218920    0.000011  40      41    Th I   07795           4   32781           4     -0.0004
  24991.1789      0.0021   400.14119     0.00003  39      13    Th I   10414           4   35405           3      0.0005
  24999.4850      0.0023   400.00824     0.00004  29      10    Th I   33799           4   08800           4      0.0052
   25000.856       0.003   399.98630     0.00005  36      9.    Th I   07795           4   32796           3       0.005
   25005.058       0.003   399.91908     0.00005  20      6.    Th I   32285           3   07280           2       0.004
   25006.280       0.004   399.89955     0.00006  32      6.   Th II   09720         7/2   34726         7/2       0.002
   25013.769       0.004   399.77981     0.00007  26      5.    Th I   11197           5   36210           5       0.007
   25017.567       0.005   399.71913     0.00008  49      6.   Th II   15349        11/2   40367         9/2       0.002
   25025.521       0.010   399.59207     0.00016  94      4.   Ar II                                         
  25027.0371      0.0006  399.567873    0.000010  41      48   Th II   25027         1/2   00000         3/2      0.0003
  25044.7077      0.0014  399.285953    0.000022  36      19    Th I   33844           5   08800           4     -0.0006
   25049.968       0.005   399.20211     0.00008  33      4.    Th I   10526           3   35576           3      -0.005
  25052.4824      0.0008  399.162040    0.000013  38      34    Th I   28917           2   03865           1      0.0005
   25073.035       0.005   398.83484     0.00007  41      6.   Th II   59616         3/2   34543         5/2      -0.007
   25073.137       0.003   398.83323     0.00004  33      9.    Th I   32575           2   07502           3       0.004
   25087.765       0.004   398.60068     0.00006  41      7.    Th I   38385           5   13297           4      -0.000
   25105.275       0.006   398.32266     0.00009  33      4.   Th II   26965         3/2   01859         3/2       0.009
   25106.993       0.004   398.29541     0.00007  39      6.    Th I   12847           3   37954           3     -0.0027     A 
   25106.993       0.004   398.29541     0.00007  39      6.    Th I   14204           5   39311           4      0.0022     A 
   25111.544       0.004   398.22323     0.00007  35      6.   Th II   13406        13/2   38517        13/2       0.001
   25113.764       0.005   398.18802     0.00007  28      5.   Th II   49495         9/2   24381         7/2       0.003
  25117.9596      0.0011  398.121509    0.000018  38      24    Th I   14481           6   39599           7      0.0001
   25141.166       0.006   397.75402     0.00009  40      4.   Th II   09585         5/2   34726         7/2      -0.005
   25160.672       0.003   397.44567     0.00005  31      7.    Th I   30723           1   05563           1       0.001
  25161.5389      0.0007  397.431971    0.000012  35      35    Th I   31523           3   06362           2      0.0009
  25165.0621      0.0016   397.37633     0.00003  37      17    Th I   08243           2   33408           3     -0.0012
  25168.1329      0.0006  397.327844    0.000009  55      56  
   25183.922       0.004   397.07874     0.00006  30      6.    Th I   33294           3   08111           4       0.001
   25188.120       0.003   397.01257     0.00004  38      9.   Th II   25188         3/2   00000         3/2      -0.001
 25198.34565     0.00021  396.851450    0.000003  40      13    Th I   30160           4   04961           4     0.00020
   25219.723       0.004   396.51506     0.00006  31      7.    Th I   10414           4   35633           4       0.004
   25229.972       0.003   396.35398     0.00004  34      10    Th I   28917           2   03687           2       0.004
  25249.8469      0.0010  396.042005    0.000016  37      27    Th I   30812           2   05563           1      0.0007
  25266.4965      0.0018   395.78103     0.00003  39      15   Th II   25266         1/2   00000         3/2     -0.0004
   25267.117       0.006   395.77131     0.00009  43      5.   Th II   10189        11/2   35456         9/2      -0.000
   25271.606       0.003   395.70100     0.00004  44      11    Th I   28140           4   02869           3      -0.003
   25276.212       0.003   395.62890     0.00004  40      10    Th I   35081           5   09804           5       0.001
  25291.6189      0.0013  395.387896    0.000020  37      20    Th I   29157           1   03865           1      0.0019
   25299.595       0.005   395.26325     0.00007  45      6.   Th II   12488         9/2   37787         7/2       0.004
   25304.144       0.004   395.19219     0.00006  36      6.    Th I   07795           4   33099           3       0.005
 25306.76181     0.00018  395.151307    0.000003  37      15    Th I   25306           2   00000           2     0.00030
  25321.2509      0.0019   394.92520     0.00003  34      13    Th I   08243           2   33564           3     -0.0005
  25321.9195      0.0003  394.914769    0.000005  37      89    Th I   25321           3   00000           2      0.0003
  25326.4074      0.0022   394.84479     0.00003  49      14    Th I   35131           4   09804           5     -0.0002
  25332.4324      0.0012  394.750880    0.000018  36      23    Th I   29197           2   03865           1      0.0002
  25334.0140      0.0023   394.72624     0.00004  33      11   Th II   13406        13/2   38740        11/2     -0.0010
   25334.331       0.005   394.72130     0.00007  86      9.   Ar II
   25336.110       0.006   394.69359     0.00009  41      4.   Th II   10189        11/2   35525        11/2       0.006
   25350.329       0.006   394.47219     0.00010  35      4.    Th I   31712           1   06362           2      -0.002
   25351.258       0.005   394.45774     0.00008  28      4.    Th I   10526           3   35877           2      -0.010
   25351.689       0.004   394.45104     0.00006  33      6.   Th II   09202         7/2   34553         9/2      -0.001
   25360.184       0.004   394.31891     0.00006  33      6.    Th I   32862           4   07502           3      -0.002
   25382.012       0.004   393.97981     0.00006  35      7.  
   25382.458       0.004   393.97288     0.00007  40      6.    Th I   34182           5   08800           4       0.003
   25410.456       0.005   393.53879     0.00008  40      5. 
  25419.2623      0.0004  393.402448    0.000006  38      66    Th I   07795           4   33214           5      0.0001
  25440.2324      0.0005  393.078170    0.000008  39      56   Th II   25440         5/2   00000         3/2      0.0004
   25442.680       0.005   393.04035     0.00008  56      6.    Th I   25442           3   00000           2      -0.005
   25445.445       0.005   392.99764     0.00007  27      5.    Th I   08243           2   33689           2       0.003
   25466.628       0.005   392.67075     0.00007  36      5.    Th I   28024           1   02558           0      -0.003
  25469.0761      0.0025   392.63301     0.00004  35      10    Th I   35273           5   09804           5      0.0022
  25469.8900      0.0004  392.620463    0.000006  39      71    Th I   29157           3   03687           2      0.0003
  25478.2878      0.0012  392.491053    0.000019  39      22    Th I   28347           2   02869           3     -0.0003
  25509.3378      0.0011  392.013313    0.000017  37      24    Th I   29197           1   03687           2      0.0000
   25509.917       0.004   392.00441     0.00006  37      7.    Th I   29197           2   03687           2      -0.002
   25512.763       0.003   391.96069     0.00004  30      8.    Th I   31075           2   05563           1      -0.004
   25520.757       0.005   391.83790     0.00008  43      5.    Th I   10526           3   36047           2      -0.002
  25526.3113      0.0004  391.752647    0.000006  36      70    Th I   25526           1   00000           2      0.0008
   25555.447       0.003   391.30601     0.00005  38      9.    Th I   30517           5   04961           4      -0.000
  25555.7298      0.0008  391.301680    0.000012  37      35    Th I   30517           4   04961           4      0.0001
  25613.3917      0.0015  390.420765    0.000022  38      19    Th I   07795           4   33408           3      0.0016
   25622.846       0.003   390.27670     0.00004  29      8.    Th I   07795           4   33418           4       0.001
   25627.992       0.004   390.19834     0.00006  44      7.   Th II   07331         5/2   32959         3/2      -0.000
   25629.976       0.004   390.16814     0.00006  36      6.    Th I   34430           3   08800           4       0.001
  25644.0386      0.0016  389.954178    0.000025  33      15    Th I   28513           2   02869           3     -0.0001
  25663.9085      0.0007  389.652262    0.000011  38      38    Th I   07795           4   33459           4      0.0002
   25719.365       0.006   388.81209     0.00009  55      5.    Th I   10414           4   36133           5      -0.000
  25720.0502      0.0008  388.801730    0.000012  41      36    Th I   28589           3   02869           3     -0.0001
  25768.2586      0.0014  388.074342    0.000021  39      19    Th I   33270           4   07502           3      0.0008
   25794.841       0.004   387.67441     0.00005  23      5.    Th I   33297           2   07502           3       0.003
  25796.6560      0.0012  387.647143    0.000018  36      22    Th I   10414           4   36210           5     -0.0008
  25799.2874      0.0021   387.60761     0.00003  19      9.    Th I   14481           6   40281           7      0.0031
  25800.0593      0.0007  387.596009    0.000010  40      43    Th I   30761           3   04961           4      0.0001
  25804.1762      0.0012  387.534170    0.000018  37      22    Th I   28673           2   02869           3      0.0009
  25806.9827      0.0003  387.492025    0.000004  40      10    Th I   28676           3   02869           3     -0.0001
  25809.3049      0.0012  387.457160    0.000018  38      23    Th I   25809           1   00000           2      0.0016
  25811.4789      0.0025   387.42453     0.00004  40      11    Th I   28680           4   02869           3      0.0018
   25834.716       0.003   387.07605     0.00004  38      10    Th I   32197           3   06362           2      -0.003
   25876.566       0.003   386.45004     0.00005  37      8.   Th II   06700         9/2   32576         7/2       0.003
   25883.153       0.004   386.35169     0.00005  28      6.    Th I   10414           4   36297           4      -0.006
   25936.274       0.004   385.56040     0.00006  35      6.   Th II   10189        11/2   36125         9/2      -0.001
  25952.2694      0.0019   385.32276     0.00003  36      14    Th I   29640           1   03687           2      0.0000
   26014.663       0.003   384.39859     0.00004  36      9.    Th I   11197           5   37211           5       0.005
   26035.999       0.005   384.08359     0.00007  46      6.   Th II   06700         9/2   32736         7/2      -0.004
 26036.34973     0.00024  384.078417    0.000004  39      11    Th I   26036           3   00000           2     0.00040
  26048.6964      0.0009  383.896370    0.000013  36      31    Th I   28917           2   02869           3     -0.0001
  26057.4541      0.0011  383.767346    0.000016  38      25    Th I   31019           4   04961           4     -0.0006
   26057.765       0.004   383.76276     0.00006  38      7.    Th I   33560           4   07502           3      -0.001
  26096.9845      0.0005  383.186034    0.000007  40      58    Th I   26096           3   00000           2     -0.0004
  26113.2690      0.0003  382.947076    0.000004  43      10    Th I   26113           2   00000           2      0.0000
   26135.467       0.003   382.62182     0.00005  48      9.    Th I   11197           5   37332           6       0.001
   26165.161       0.003   382.18760     0.00004  45      10    Th I   29853           2   03687           2       0.004
  26179.5942      0.0017  381.976891    0.000025  37      16    Th I   31141           5   04961           4      0.0008
   26213.024       0.003   381.48975     0.00004  28      7.    Th I   32575           2   06362           2       0.000
   26218.163       0.006   381.41498     0.00008  48      5.   Th II   09238         9/2   35456         9/2      -0.001
   26232.421       0.003   381.20767     0.00004  38      9.    Th I   33734           2   07502           3       0.001
   26280.772       0.005   380.50633     0.00007  37      5.    Th I   35081           5   08800           4       0.004
  26287.0493      0.0004  380.415462    0.000006  42      68    Th I   26287           1   00000           2     -0.0001
   26297.447       0.005   380.26505     0.00007  31      5.    Th I   33799           4   07502           3       0.005
   26298.339       0.004   380.25215     0.00005  30      6.    Th I   33800           3   07502           3       0.006
   26321.453       0.004   379.91823     0.00006  33      6.    Th I   31283           3   04961           4      -0.002
   26340.304       0.005   379.64634     0.00007  37      5.   Th II   23187        13/2   49527        13/2       0.003
   26361.218       0.004   379.34514     0.00006  37      6.    Th I   10414           4   36775           3      -0.004
  26372.2064      0.0018   379.18708     0.00003  40      15    Th I   07795           4   34167           3      0.0037
  26383.5275      0.0010  379.024375    0.000014  41      29    Th I   29252           2   02869           3     -0.0001
   26424.473       0.006   378.43707     0.00008  44      5.   Th II   26424         5/2   00000         3/2       0.001
  26440.7579      0.0013  378.203985    0.000018  38      22    Th I   29310           4   02869           3      0.0002
   26473.635       0.003   377.73430     0.00004  34      8.    Th I   35273           5   08800           4       0.004
  26508.0287      0.0004  377.244198    0.000006  38      69    Th I   26508           3   00000           2      0.0005
   26517.272       0.003   377.11269     0.00004  38      10    Th I   32080           1   05563           1      -0.000
   26549.972       0.003   376.64823     0.00004  43      9.    Th I   29419           2   02869           3      -0.001
  26567.4622      0.0023   376.40027     0.00003  36      11    Th I   30255           3   03687           2     -0.0017
   26578.891       0.005   376.23841     0.00007  31      5. 
   26593.023       0.004   376.03847     0.00006  31      6.    Th I   30281           1   03687           2       0.001
  26599.0334      0.0021   375.95351     0.00003  35      12    Th I   29157           1   02558           0     -0.0006
   26651.826       0.003   375.20882     0.00004  38      10    Th I   26651           2   00000           2      -0.002
  26709.4930      0.0010  374.398720    0.000014  38      26    Th I   31671           4   04961           4      0.0009
  26721.9185      0.0012  374.224627    0.000016  38      23   Th II   28243         5/2   01521         5/2      0.0018
  26817.1078      0.0012  372.896290    0.000017  40      24    Th I   29686           3   02869           3     -0.0010
   26858.796       0.004   372.31751     0.00006  36      6.   Th II   30972         5/2   04113         5/2      -0.008
  26860.8975      0.0019   372.28838     0.00003  41      15   Th II   28720         3/2   01859         3/2      0.0005
   26865.303       0.004   372.22733     0.00006  48      7.    Th I   30553           2   03687           2      -0.003
   26875.257       0.003   372.08946     0.00004  31      9.    Th I   29744           3   02869           3      -0.003
  26878.1619      0.0003  372.049251    0.000004  46      10    Th I   26878           3   00000           2      0.0001
  26970.0135      0.0016  370.782165    0.000022  37      17    Th I   35081           5   08111           4      0.0004
  26995.7720      0.0023   370.42838     0.00003  35      11    Th I   26995           3   00000           2     -0.0018


==> anc/table5.all.txt <==
      7839.3225         0.0008      7839.3186         0.0014                                        SBS04      Ne I    o
      7902.5244         0.0009       7902.521          0.005      7902.5221         0.0012      Q94, KN06     Ne II     
      8020.8325         0.0007      8020.8372         0.0014                                        SBS04      Ne I    o
      8975.4635         0.0008      8975.4657         0.0015                                        SBS04      Ne I    o
     10992.9246         0.0009      10992.910          0.006      10992.926          0.004      P71, KN06     Ne II     
     11214.1595         0.0023      11214.140          0.003      11214.166          0.004      P71, KN06     Ne II    r
     11280.4026         0.0024      11280.400          0.003     11280.4024         0.0015      P71, KN06     Ne II     
     11383.7990         0.0009     11383.7997         0.0010                                        SBS04      Ne I    o
     11483.7423         0.0020      11483.760          0.003      11483.743          0.003      P71, KN06     Ne II    r
     11517.0622         0.0014     11517.0900         0.0020      11517.062          0.003      P71, KN06     Ne II    r
    11550.14421        0.00018     11550.1457         0.0009                                        SBS04      Ne I    o
     11704.2296         0.0023      11704.230          0.022      11704.222          0.007      P71, KN06     Ne II     
     14150.8542         0.0017      14150.856          0.003                                        SBS04      Ne I    o
     16756.5108         0.0021      16756.505          0.004                                   EHR, SBS04      Ne I    o
     18049.9317         0.0024     18049.9246         0.0004                                   BAL, SBS04      Ne I    o
     18651.4822         0.0013     18651.4872         0.0004                                   BAL, SBS04      Ne I    o
      18667.469          0.003      18667.468          0.003                                   EHR, SBS04      Ne I    o
      18668.365          0.003      18668.372          0.003                                   EHR, SBS04      Ne I    o
     18754.1385         0.0020      18754.144          0.003                                   EHR, SBS04      Ne I    o
     19829.4440         0.0009      19829.450          0.020                                   PAS, SBS04      Ne I    o
      19845.216          0.003      19845.217          0.003                                   EHR, SBS04      Ne I    o
     20709.5553         0.0024     20709.5640         0.0010                                   MH2, SBS04      Ne I    o
      20732.819          0.003     20732.8250         0.0020                                   EHR, SBS04      Ne I    o
      20783.931          0.003     20783.9353         0.0004                                   BAL, SBS04      Ne I    o
      21205.590          0.003       21205.62           0.05     21205.6121         0.0022      P71, KN06     Ne II    o
     21601.6375         0.0022       21601.65           0.05      21601.646          0.003           KN06     Ne II     
      21701.451          0.004       21701.45           0.14     21701.4550         0.0024      P71, KN06     Ne II     
     21789.2422         0.0024       21789.25           0.07      21789.238          0.003           KN06     Ne II     
      21955.487          0.003       21955.46           0.07      21955.480          0.004      P71, KN06     Ne II     
      22142.752          0.003       22142.75           0.09      22142.766          0.003      P71, KN06     Ne II    o
     22428.5580         0.0024       22428.56           0.09      22428.553          0.003           KN06     Ne II     
      22557.804          0.003       22557.81           0.05       22557.82           0.03      P71, KN06     Ne II     
     22634.7233         0.0025       22634.70           0.10      22634.690          0.003           KN06     Ne II    o
     22656.0666         0.0018       22656.06           0.03      22656.059          0.003      P71, KN06     Ne II     
      22827.765          0.003       22827.76           0.10      22827.770          0.003      P71, KN06     Ne II     
     22899.1590         0.0024       22899.16           0.05      22899.167          0.003      P71, KN06     Ne II     
      23001.943          0.003      23001.933          0.015      23001.943          0.016      P71, KN06     Ne II     
      23300.195          0.003      23300.197          0.015      23300.192          0.016      P71, KN06     Ne II     
     23301.4339         0.0024      23301.436          0.015      23301.435          0.016      P71, KN06     Ne II     
      24003.952          0.003     24003.9440         0.0020                                   EHR, SBS04      Ne I    o
     24184.6410         0.0020      24184.634          0.015      24184.640          0.003      P71, KN06     Ne II     
     24390.1255         0.0021      24390.117          0.015     24390.1209         0.0024           KN06     Ne II     
      26030.889          0.003     26030.8900         0.0016     26030.8866         0.0020      P71, KN06     Ne II     
      26305.180          0.005      26305.160          0.016      26305.160          0.003      P71, KN06     Ne II    o
     26543.9881         0.0007      26544.000          0.016     26543.9878         0.0014      P71, KN06     Ne II     
      26684.237          0.003       26684.24           0.11     26684.2055         0.0021      P71, KN06     Ne II    o
      26824.543          0.003      26824.520          0.017     26824.5334         0.0022      P71, KN06     Ne II     
      26961.070          0.004      26961.070          0.017     26961.0581         0.0022      P71, KN06     Ne II     
      27017.753          0.004       27017.73           0.12     27017.7349         0.0022      P71, KN06     Ne II    o
      27067.723          0.003      27067.700          0.009      27067.714          0.003      P71, KN06     Ne II     
      27194.080          0.003       27194.09           0.06     27194.0771         0.0022      P71, KN06     Ne II     
      27843.733          0.003      27843.720          0.004     27843.7189         0.0023      P71, KN06     Ne II    o
      28083.138          0.004       28083.13           0.07     28083.1360         0.0016      P71, KN06     Ne II     
      28469.079          0.003       28469.07           0.07     28469.0655         0.0024      P71, KN06     Ne II    o
      29421.816          0.003       29421.79           0.08     29421.7847         0.0013      P71, KN06     Ne II    o
      29691.636          0.003     29691.6300         0.0023     29691.6414         0.0018      P71, KN06     Ne II     
     30198.2344         0.0020       30198.23           0.08     30198.1784         0.0018      P71, KN06     Ne II    o
     30956.0323         0.0023      30956.020          0.010      30956.032          0.003      P71, KN06     Ne II     
      31251.566          0.003       31251.56           0.03     31251.5712         0.0020      P71, KN06     Ne II     
      31750.854          0.005     31750.8440         0.0004                                   BAL, SBS04      Ne I    o
      31873.679          0.004       31873.68           0.03     31873.6716         0.0015      P71, KN06     Ne II     
      32075.307          0.003     32075.3000         0.0019      32075.096          0.007      P71, KN06     Ne II    o
      32298.880          0.003       32298.88           0.10      32299.048          0.007     PE83, KN06     Ne II    o
     32299.7243         0.0014     32299.7230         0.0019     32299.7202         0.0021     PE83, KN06     Ne II     
      32415.782          0.004      32415.810          0.005       32415.80           0.07      P71, KN06     Ne II    r
      33236.850          0.004       33236.85           0.10       33236.85           0.11      P71, KN06     Ne II     
     36082.9668         0.0015       36082.94           0.11     36082.9474         0.0016      P71, KN06     Ne II    o
     36182.8912         0.0007       36182.89           0.03     36182.8914         0.0014      P71, KN06     Ne II     
     36265.6141         0.0008       36265.62           0.11     36265.6134         0.0014           KN06     Ne II     


==> anc/table7.all.txt <==
  Th I    Even      00000_2_0       0.000000  0.000010              2  189
  Th I    Even      02558_0_0    2558.056752  0.000018              0   48
  Th I    Even      02869_3_0    2869.259165  0.000017              3  198
  Th I    Even      03687_2_0    3687.987189  0.000013              2  181
  Th I    Even      03865_1_0    3865.473772  0.000016              1  126
  Th I    Even      04961_4_0    4961.658832  0.000019              4  176
  Th I    Even      05563_1_0    5563.141519  0.000016              1  114
  Th I    Even      06362_2_0    6362.395980  0.000016              2  183
  Th I    Even      07280_2_0    7280.123222  0.000023              2  179
  Th I    Even      07502_3_0    7502.287636  0.000016              3  184
  Th I    Even      13297_4_0    13297.43316   0.00005              4  162
  Th I    Even      13847_2_0    13847.77037   0.00006              2  145
  Th I    Even      13962_1_0    13962.51989   0.00008              1   94
  Th I    Even      14204_5_0    14204.26476   0.00005              5  110
  Th I    Even      14226_0_0    14226.82045   0.00012              0   37
  Th I    Even      15493_4_0    15493.21943   0.00006              4  130
  Th I    Even      15863_2_0    15863.88829   0.00010              2  142
  Th I    Even      15970_3_0    15970.09583   0.00007              3  151
  Th I    Even      16351_0_0    16351.93901   0.00024              0   29
  Th I    Even      16554_6_0    16554.24283   0.00007              6   53
  Th I    Even      17073_1_0    17073.80916   0.00016              1   76
  Th I    Even      17166_5_0    17166.10472   0.00009              5   94
  Th I    Even      17398_3_0    17398.39526   0.00008              3  145
  Th I    Even      17959_4_0    17959.89498   0.00013              4  128
  Th I    Even      18431_3_0   18431.686609   0.00004              3   94
  Th I    Even      18549_2_0    18549.40528   0.00011              2  104
  Th I    Even      18574_1_0    18574.61019   0.00017              1   64
  Th I    Even      18699_2_0    18699.62342   0.00005              2   95
  Th I    Even      19273_2_0    19273.28060   0.00009              2   86
  Th I    Even      19532_4_0    19532.41646   0.00011              4   98
  Th I    Even      19713_3_0    19713.03109   0.00012              3   97
  Th I    Even      19832_1_0     19832.1144    0.0004              1    9
  Th I    Even      20054_2_0    20054.77119   0.00006              2   87
  Th I    Even      21143_5_0    21143.42198   0.00014              5   67
  Th I    Even      21176_1_0     21176.0061    0.0004              1    8
  Th I    Even      21575_2_0    21575.03713   0.00013              2   71
  Th I    Even      21578_1_0    21578.61445    0.0003              1   20
  Th I    Even      21594_3_0    21594.67329   0.00012              3   80
  Th I    Even      21645_4_0    21645.85769   0.00013              4   89
  Th I    Even      22098_4_0    22098.18793   0.00005              4   41
  Th I    Even      22401_1_0    22401.20793    0.0003              1   27
  Th I    Even      22515_2_0    22515.88404   0.00022              2   35
  Th I    Even      22637_3_0    22637.46361   0.00006              3   41
  Th I    Even      22988_2_0    22988.52291   0.00006              2   32
  Th I    Even      23032_4_0   23032.986182   0.00005              4   51
  Th I    Even      23201_3_0    23201.98997   0.00005              3   42
  Th I    Even      23277_5_0    23277.38774   0.00005              5   34
  Th I    Even      23355_3_0    23355.37327   0.00024              3   27
  Th I    Even      23769_1_0    23769.87615   0.00007              1   22
  Th I    Even      23990_2_0    23990.41162   0.00006              2   35
  Th I    Even      24032_4_0    24032.22651   0.00005              4   47
  Th I    Even      24210_4_0    24210.80979    0.0003              4   39
  Th I    Even      24399_3_0    24399.11564   0.00005              3   35
  Th I    Even      24627_1_0    24627.87473   0.00014              1   15
  Th I    Even      24664_3_0    24664.72970   0.00005              3   37
  Th I    Even      24671_2_0    24671.89582   0.00017              2   26
  Th I    Even      24915_3_0    24915.01853   0.00009              3   34
  Th I    Even      25405_4_0    25405.16237   0.00007              4   38
  Th I    Even      25890_2_0    25890.39529   0.00007              2   39
  Th I    Even      25923_4_0    25923.02352   0.00007              4   35
  Th I    Even      26111_1_0    26111.53886   0.00011              1   23
  Th I    Even      26255_4_0    26255.58209   0.00006              4   44
  Th I    Even      26380_5_0    26380.54194   0.00006              5   29
  Th I    Even      26479_0_0     26479.8580    0.0004              0    5
  Th I    Even      26504_2_0    26504.25448    0.0004              2   18
  Th I    Even      26796_3_0    26796.07511   0.00006              3   36
  Th I    Even      26971_4_0    26971.46312   0.00006              4   34
  Th I    Even      26997_6_0    26997.24767   0.00005              6   22
  Th I    Even      27044_3_0    27044.22163   0.00007              3   42
  Th I    Even      27191_5_0    27191.36326   0.00006              5   34
  Th I    Even      27343_3_0    27343.74101   0.00006              3   37
  Th I    Even      27495_4_0    27495.58911   0.00008              4   39
  Th I    Even      27521_4_0    27521.52753   0.00005              4   39
  Th I    Even      27566_2_0    27566.85363   0.00010              2   36
  Th I    Even      27591_5_0    27591.80212   0.00009              5   30
  Th I    Even      27612_3_0    27612.27129   0.00010              3   35
  Th I    Even      27971_5_0    27971.66875   0.00016              5   24
  Th I    Even      27980_3_0    27980.68586   0.00009              3   41
  Th I    Even      28034_5_0    28034.00813   0.00006              5   34
  Th I    Even      28227_4_0    28227.93504   0.00007              4   41
  Th I    Even      28273_2_0    28273.21842   0.00009              2   36
  Th I    Even      28342_5_0    28342.50330   0.00006              5   29
  Th I    Even      28346_1_0    28346.81854   0.00023              1   12
  Th I    Even      28358_3_0    28358.39555   0.00009              3   48
  Th I    Even      28450_1_0    28450.51635   0.00013              1   29
  Th I    Even      28531_2_0    28531.05121   0.00010              2   32
  Th I    Even      28562_4_0    28562.66485   0.00009              4   45
  Th I    Even      28679_2_0    28679.25957   0.00013              2   37
  Th I    Even      28845_4_0    28845.56513   0.00007              4   30
  Th I    Even      28882_2_0    28882.45742   0.00015              2   39
  Th I    Even      28934_3_0    28934.90819   0.00010              3   37
  Th I    Even      29097_1_0    29097.59262   0.00017              1   19
  Th I    Even      29104_4_0    29104.00388   0.00022              4   26
  Th I    Even      29141_5_0    29141.53019   0.00007              5   32
  Th I    Even      29299_0_0    29299.74563    0.0003              0   10
  Th I    Even      29418_2_0    29418.39044   0.00012              2   42
  Th I    Even      29422_1_0    29422.08479   0.00025              1   20
  Th I    Even      29552_6_0    29552.51939   0.00008              6   25
  Th I    Even      29650_2_0    29650.95804   0.00012              2   27
  Th I    Even      29684_5_0    29684.20065   0.00007              5   33
  Th I    Even      29756_4_0    29756.39860   0.00008              4   44
  Th I    Even      29835_3_0    29835.04913   0.00011              3   42
  Th I    Even      29849_4_0    29849.16255   0.00010              4   41
  Th I    Even      29961_1_0    29961.79723   0.00025              1   24
  Th I    Even      30011_3_0    30011.34827   0.00010              3   45
  Th I    Even      30014_4_0    30014.32907   0.00018              4   34
  Th I    Even      30132_2_0    30132.64625   0.00013              2   42
  Th I    Even      30286_1_0    30286.90016   0.00020              1   21
  Th I    Even      30372_6_0    30372.71524   0.00010              6   23
  Th I    Even      30508_5_0    30508.00424   0.00008              5   31
  Th I    Even      30544_2_0    30544.56459   0.00020              2   39
  Th I    Even      30552_4_0    30552.50463   0.00011              4   48
  Th I    Even      30651_3_0    30651.16019   0.00019              3   29
  Th I    Even      30726_7_0    30726.78752   0.00008              7   12
  Th I    Even      30758_2_0    30758.01183   0.00015              2   41
  Th I    Even      30889_1_0    30889.93430   0.00022              1   23
  Th I    Even      30930_6_0    30930.44068   0.00008              6   24
  Th I    Even      30964_3_0    30964.65395   0.00020              3   48
  Th I    Even      30971_4_0    30971.23650   0.00012              4   39
  Th I    Even      31030_5_0    31030.59080   0.00021              5   16
  Th I    Even      31095_2_0     31095.8313    0.0005              2   16
  Th I    Even      31141_3_0    31141.79438   0.00016              3   31
  Th I    Even      31210_6_0    31210.27358   0.00016              6   22
  Th I    Even      31245_2_0    31245.88778    0.0003              2   34
  Th I    Even      31265_3_0    31265.63604    0.0003              3   41
  Th I    Even      31271_5_0    31271.00174   0.00014              5   30
  Th I    Even      31326_4_0    31326.97478   0.00024              4   37
  Th I    Even      31429_1_0    31429.25358    0.0003              1   19
  Th I    Even      31537_3_0    31537.24226   0.00017              3   43
  Th I    Even      31626_5_0    31626.82622   0.00024              5   28
  Th I    Even      31715_6_0    31715.78811   0.00010              6   21
  Th I    Even      31774_3_0    31774.59439   0.00016              3   43
  Th I    Even      31793_4_0    31793.69851   0.00014              4   31
  Th I    Even      31914_1_0     31914.3149    0.0003              1   16
  Th I    Even      31929_3_0    31929.50145   0.00019              3   40
  Th I    Even      31995_4_0    31995.65103   0.00017              4   37
  Th I    Even      32012_4_0    32012.95790   0.00015              4   41
  Th I    Even      32041_2_0    32041.23370   0.00022              2   31
  Th I    Even      32162_2_0    32162.34702    0.0003              2   24
  Th I    Even      32201_5_0    32201.99736   0.00014              5   33
  Th I    Even      32293_5_0    32293.92422   0.00019              5   34
  Th I    Even      32294_7_0    32294.49368   0.00012              7   14
  Th I    Even      32396_2_0    32396.41519   0.00025              2   25
  Th I    Even      32458_4_0    32458.17957   0.00018              4   42
  Th I    Even      32551_3_0    32551.61408    0.0003              3   43
  Th I    Even      32605_1_0    32605.50954    0.0004              1   16
  Th I    Even      32710_2_0    32710.14290    0.0003              2   24
  Th I    Even      32737_5_0    32737.01627   0.00019              5   27
  Th I    Even      32781_4_0    32781.60068   0.00019              4   31
  Th I    Even      32796_3_0    32796.12677   0.00023              3   41
  Th I    Even      32963_5_0    32963.39652   0.00014              5   37
  Th I    Even      33068_6_0    33068.08573   0.00012              6   26
  Th I    Even      33099_3_0    33099.41329    0.0004              3   57
  Th I    Even      33214_5_0    33214.53748   0.00016              5   30
  Th I    Even      33273_1_0     33273.8588    0.0004              1   22
  Th I    Even      33309_2_0    33309.04285    0.0003              2   36
  Th I    Even      33390_1_0    33390.76362    0.0003              1   32
  Th I    Even      33408_3_0    33408.66553    0.0004              3   34
  Th I    Even      33418_4_0     33418.1206    0.0005              4   27
  Th I    Even      33459_4_0    33459.18355    0.0004              4   28
  Th I    Even      33527_4_0    33527.55959    0.0003              4   36
  Th I    Even      33564_3_0    33564.85352   0.00022              3   41
  Th I    Even      33603_6_0    33603.49814   0.00016              6   14
  Th I    Even      33606_2_0    33606.30012   0.00023              2   45
  Th I    Even      33689_2_0     33689.0444    0.0004              2   26
  Th I    Even      33721_2_0    33721.32901   0.00018              2   56
  Th I    Even      33773_1_0     33773.6219    0.0009              1   22
  Th I    Even      33831_4_0    33831.88538   0.00020              4   43
  Th I    Even      34088_2_0     34088.0343    0.0005              2   21
  Th I    Even      34167_3_0     34167.4780    0.0006              3   26
  Th I    Even      34298_1_0     34298.0771    0.0006              1   21
  Th I    Even      34301_4_0    34301.44234   0.00023              4   34
  Th I    Even      34407_6_0    34407.57081   0.00017              6   14
  Th I    Even      34431_3_0     34431.3389    0.0005              3   37
  Th I    Even      34444_2_0     34444.5984    0.0007              2   30
  Th I    Even      34447_4_0    34447.17423    0.0003              4   23
  Th I    Even      34460_5_0    34460.87707    0.0003              5   29
  Th I    Even      34558_8_0    34558.75875   0.00016              8    4
  Th I    Even      34707_3_0     34707.7231    0.0004              3   36
  Th I    Even      34775_1_0     34775.0059    0.0008              1   10
  Th I    Even      34789_2_0     34789.1330    0.0004              2   17
  Th I    Even      34849_5_0    34849.05842    0.0003              5   27
  Th I    Even      34873_4_0     34873.3535    0.0004              4   27
  Th I    Even      34874_3_0     34874.0693    0.0004              3   41
  Th I    Even      34943_6_0    34943.46540   0.00015              6   23
  Th I    Even      35015_2_0     35015.5227    0.0004              2   24
  Th I    Even      35046_1_0     35046.0213    0.0004              1   25
  Th I    Even      35082_6_0    35082.48400   0.00021              6   15
  Th I    Even      35089_3_0    35089.38959   0.00020              3   50
  Th I    Even      35108_2_0     35108.8155    0.0006              2   18
  Th I    Even      35149_2_0    35149.75961    0.0003              2   35
  Th I    Even      35216_5_0    35216.98873   0.00023              5   28
  Th I    Even      35300_5_0     35300.9146    0.0003              5   22
  Th I    Even      35395_2_0     35395.9849    0.0004              2   17
  Th I    Even      35405_3_0     35405.3154    0.0004              3   32
  Th I    Even      35421_1_0     35421.0046    0.0008              1   15
  Th I    Even      35440_3_0     35440.9008    0.0005              3   35
  Th I    Even      35497_2_0     35497.6156    0.0009              2   12
  Th I    Even      35576_3_0     35576.5173    0.0004              3   35
  Th I    Even      35582_5_0     35582.2888    0.0003              5   22
  Th I    Even      35633_4_0     35633.8554    0.0004              4   25
  Th I    Even      35794_4_0     35794.3768    0.0005              4   27
  Th I    Even      35799_6_0    35799.97381    0.0004              6   18
  Th I    Even      35831_3_0     35831.2890    0.0006              3   26
  Th I    Even      35877_2_0     35877.8125    0.0006              2   18
  Th I    Even      36047_2_0     36047.3034    0.0006              2   24
  Th I    Even      36089_4_0     36089.6933    0.0004              4   31
  Th I    Even      36133_5_0     36133.5019    0.0003              5   23
  Th I    Even      36210_5_0     36210.7938    0.0006              5   19
  Th I    Even      36297_4_0     36297.2958    0.0004              4   38
  Th I    Even      36336_3_0     36336.2027    0.0005              3   30
  Th I    Even      36428_2_0     36428.8469    0.0005              2   19
  Th I    Even      36467_7_0     36467.6160    0.0003              7    8
  Th I    Even      36485_2_0     36485.3961    0.0006              2   24
  Th I    Even      36515_3_0     36515.9800    0.0006              3   26
  Th I    Even      36576_4_0     36576.0636    0.0005              4   17
  Th I    Even      36618_7_0     36618.8365    0.0003              7   11
  Th I    Even      36653_2_0     36653.5692    0.0010              2   24
  Th I    Even      36749_6_0    36749.00126   0.00022              6   19
  Th I    Even      36775_3_0     36775.3589    0.0008              3   26
  Th I    Even      36781_5_0     36781.3134    0.0004              5   30
  Th I    Even      36808_3_0     36808.3114    0.0011              3   24
  Th I    Even      36818_2_0     36818.1174    0.0010              2   25
  Th I    Even      36885_4_0     36885.2932    0.0006              4   26
  Th I    Even      37085_4_0     37085.8553    0.0006              4   28
  Th I    Even      37094_2_0     37094.8488    0.0014              2   19
  Th I    Even      37126_1_0     37126.4931    0.0009              1    5
  Th I    Even      37131_3_0     37131.0482    0.0010              3   26
  Th I    Even      37211_5_0     37211.6898    0.0004              5   27
  Th I    Even      37303_4_0     37303.4367    0.0005              4   26
  Th I    Even      37307_3_0     37307.1417    0.0008              3   25
  Th I    Even      37332_6_0     37332.4981    0.0005              6   12
  Th I    Even      37404_3_0     37404.6616    0.0005              3   30
  Th I    Even      37472_1_0     37472.7204    0.0009              1    7
  Th I    Even      37521_3_0     37521.5066    0.0009              3   20
  Th I    Even      37558_4_0     37558.5142    0.0004              4   26
  Th I    Even      37569_2_0     37569.5418    0.0007              2   17
  Th I    Even      37607_1_0     37607.8939    0.0019            1,2    9
  Th I    Even      37688_3_0     37688.2046    0.0010              3   27
  Th I    Even      37742_6_0     37742.2910    0.0004              6    9
  Th I    Even      37748_2_0     37748.0401    0.0009              2   24
  Th I    Even      37784_2_0     37784.4105    0.0006              2   26
  Th I    Even      37819_4_0     37819.1202    0.0005              4   25
  Th I    Even      37890_5_0     37890.4578    0.0005              5   21
  Th I    Even      37892_4_0     37892.8248    0.0004              4   24
  Th I    Even      37992_4_0     37992.2583    0.0006              4   21
  Th I    Even      37997_2_0     37997.1303    0.0007              2   12
  Th I    Even      38097_2_0     38097.0931    0.0006              2   20
  Th I    Even      38106_5_0     38106.8449    0.0006              5   21
  Th I    Even      38145_3_0     38145.7369    0.0005              3   22
  Th I    Even      38186_4_0     38186.1228    0.0006              4   26
  Th I    Even      38219_2_0     38219.0283    0.0007              2   16
  Th I    Even      38261_5_0     38261.8062    0.0004              5   19
  Th I    Even      38366_4_0     38366.5775    0.0008              4   22
  Th I    Even      38382_3_0     38382.1480    0.0009              3   15
  Th I    Even      38436_2_0     38436.4152    0.0013              2   10
  Th I    Even      38443_3_0     38443.8055    0.0007              3   14
  Th I    Even      38529_3_0     38529.9290    0.0007              3   20
  Th I    Even      38593_1_0     38593.7878    0.0011              1    7
  Th I    Even      38602_2_0     38602.9891    0.0009              2   27
  Th I    Even      38659_2_0     38659.2178    0.0013              2   11
  Th I    Even      38700_4_0     38700.2507    0.0007              4   19
  Th I    Even      38703_7_0     38703.2954    0.0005              7    5
  Th I    Even      38710_1_0     38710.6257    0.0008              1   13
  Th I    Even      38734_3_0     38734.4088    0.0007              3   20
  Th I    Even      38760_4_0     38760.6326    0.0010              4   27
  Th I    Even      38763_5_0     38763.4763    0.0005              5   13
  Th I    Even      38807_2_0     38807.6687    0.0009              2   26
  Th I    Even      38909_1_0     38909.9054    0.0008              1    9
  Th I    Even      38953_5_0     38953.2296    0.0004              5   20
  Th I    Even      38956_4_0     38956.8948    0.0008              4   22
  Th I    Even      38960_2_0     38960.6542    0.0012              2   13
  Th I    Even      39010_3_0     39010.1797    0.0005              3   30
  Th I    Even      39096_4_0     39096.2986    0.0007              4   17
  Th I    Even      39160_6_0     39160.8499    0.0005              6   10
  Th I    Even      39174_3_0     39174.9152    0.0010              3   23
  Th I    Even      39252_5_0     39252.2997    0.0005              5   20
  Th I    Even      39283_4_0     39283.8257    0.0006              4   25
  Th I    Even      39321_3_0     39321.8086    0.0009              3   25
  Th I    Even      39351_5_0     39351.7776    0.0005              5   18
  Th I    Even      39419_1_0     39419.3351    0.0015              1    9
  Th I    Even      39506_3_0     39506.3900    0.0016              3   11
  Th I    Even      39520_4_0     39520.1900    0.0007              4   20
  Th I    Even      39525_5_0     39525.1752    0.0004              5   24
  Th I    Even      39599_7_0     39599.8292    0.0006              7    4
  Th I    Even      39680_2_0     39680.4585    0.0016              2   25
  Th I    Even      39694_5_0     39694.3296    0.0005              5   26
  Th I    Even      39804_2_0     39804.1450    0.0009              2   12
  Th I    Even      39837_3_0     39837.6462    0.0011              3   25
  Th I    Even      39964_2_0     39964.6289    0.0014              2   13
  Th I    Even      39997_6_0     39997.4130    0.0005              6   12
  Th I    Even      39997_3_0     39997.6156    0.0012              3    9
  Th I    Even      40024_2_0     40024.9810    0.0006              2   14
  Th I    Even      40052_4_0     40052.4683    0.0009              4   23
  Th I    Even      40073_5_0     40073.8922    0.0006              5   14
  Th I    Even      40084_3_0     40084.7264    0.0010              3   15
  Th I    Even      40185_2_0     40185.1371    0.0019              2   13
  Th I    Even      40200_3_0     40200.4241    0.0011              3   23
  Th I    Even      40237_5_0     40237.0379    0.0006              5   13
  Th I    Even      40257_4_0     40257.8744    0.0011              4   21
  Th I    Even      40280_3_0     40280.9864    0.0008            2,3   14
  Th I    Even      40281_7_0     40281.1539    0.0005              7    6
  Th I    Even      40315_4_0     40315.7205    0.0010              4   15
  Th I    Even      40350_3_0     40350.5849    0.0012              3   12
  Th I    Even      40400_2_0     40400.4192    0.0024              2    9
  Th I    Even      40426_4_0     40426.7366    0.0008              4   26
  Th I    Even      40482_5_0     40482.7503    0.0006              5   14
  Th I    Even      40493_3_0     40493.2719    0.0005              3   19
  Th I    Even      40577_3_0     40577.1425    0.0004              3   17
  Th I    Even      40577_2_0     40577.4147    0.0006              2   13
  Th I    Even      40582_5_0     40582.7840    0.0007              5   17
  Th I    Even      40611_2_0     40611.6738    0.0022              2   12
  Th I    Even      40637_6_0     40637.5735    0.0006              6   11
  Th I    Even      40648_4_0     40648.4960    0.0005              4   21
  Th I    Even      40697_2_0     40697.4116    0.0013            2,3    9
  Th I    Even      40701_4_0     40701.3450    0.0011              4   27
  Th I    Even      40789_5_0     40789.3803    0.0006              5   14
  Th I    Even      40861_4_0     40861.0644    0.0009              4   15
  Th I    Even      40886_2_0     40886.9980    0.0013              2   25
  Th I    Even      40902_3_0     40902.2349    0.0013              3   11
  Th I    Even      40904_5_0     40904.9656    0.0009              5   12
  Th I    Even      40949_3_0     40949.0299    0.0005            3,4   14
  Th I    Even      40959_2_0     40959.6419    0.0016              2   16
  Th I    Even      41010_3_0     41010.1262    0.0011              3   11
  Th I    Even      41039_2_0     41039.8704    0.0013              2   12
  Th I    Even      41139_2_0     41139.9188    0.0013              2   12
  Th I    Even      41171_5_0     41171.8541    0.0011              5   10
  Th I    Even      41214_5_0     41214.4938    0.0007              5   11
  Th I    Even      41230_4_0     41230.9729    0.0010              4   25
  Th I    Even      41285_3_0     41285.4358    0.0015              3   16
  Th I    Even      41356_5_0     41356.1703    0.0008              5   22
  Th I    Even      41361_3_0     41361.4177    0.0016              3   30
  Th I    Even      41500_3_0     41500.6175    0.0007              3   11
  Th I    Even      41548_6_0     41548.5831    0.0004              6    9
  Th I    Even      41557_3_0     41557.8339    0.0011              3   12
  Th I    Even      41578_2_0     41578.3997    0.0015              2   18
  Th I    Even      41629_2_0     41629.4986    0.0011              2   10
  Th I    Even      41651_3_0     41651.3179    0.0011              3   15
  Th I    Even      41686_3_0     41686.6880    0.0010              3   32
  Th I    Even      41701_1_0     41701.7265     0.003              1    4
  Th I    Even      41712_5_0     41712.8529    0.0010              5   18
  Th I    Even      41755_4_0     41755.8700    0.0010              4   29
  Th I    Even      41809_2_0     41809.3343    0.0015              2    9
  Th I    Even      41841_6_0     41841.2829    0.0007              6   11
  Th I    Even      41908_3_0     41908.4679    0.0014              3    8
  Th I    Even      41939_5_0     41939.3407    0.0005              5   12
  Th I    Even      41940_4_0     41940.6560    0.0013              4    9
  Th I    Even      41942_5_0     41942.2830    0.0009              5   17
  Th I    Even      41986_4_0     41986.8652    0.0012              4    9
  Th I    Even      42027_2_0     42027.3749     0.003              2   25
  Th I    Even      42096_3_0     42096.1941    0.0015              3   12
  Th I    Even      42228_4_0     42228.6417    0.0012              4   12
  Th I    Even      42286_3_0     42286.4519    0.0009              3   31
  Th I    Even      42362_4_0     42362.6439    0.0008              4   13
  Th I    Even      42366_6_0     42366.0020    0.0006              6    7
  Th I    Even      42396_5_0     42396.2783    0.0014              5   13
  Th I    Even      42423_4_0     42423.3388    0.0009              4   13
  Th I    Even      42635_5_0     42635.9006    0.0009              5   22
  Th I    Even      42651_3_0     42651.3045    0.0013              3   15
  Th I    Even      42760_5_0     42760.6053    0.0005              5   14
  Th I    Even      42774_6_0     42774.0660    0.0011              6    7
  Th I    Even      42824_4_0     42824.6699    0.0012            4,5   12
  Th I    Even      42839_3_0     42839.5573    0.0012              3   11
  Th I    Even      42886_4_0     42886.6475    0.0012            4,5   12
  Th I    Even      42891_4_0     42891.6858    0.0013              4   12
  Th I    Even      42993_6_0     42993.0860    0.0007              6    8
  Th I    Even      43067_4_0     43067.1989    0.0006              4   10
  Th I    Even      43090_4_0     43090.4322    0.0011              4   15
  Th I    Even      43155_5_0     43155.6660    0.0009            5,6   10
  Th I    Even      43180_5_0     43180.9567    0.0015              5   12
  Th I    Even      43237_6_0     43237.5285    0.0014              6   10
  Th I    Even      43404_4_0     43404.1631    0.0017              4   11
  Th I    Even      43477_5_0     43477.0844    0.0016              5   10
  Th I    Even      43705_6_0     43705.6892    0.0009              6    8
  Th I    Even      43736_6_0     43736.9808    0.0006            6,7    6
  Th I    Even      43857_5_0     43857.3737    0.0019              5   21
  Th I    Even      43937_6_0     43937.2371    0.0012              6   14
  Th I    Even      43971_7_0     43971.4618    0.0006              7    6
  Th I    Even      44035_4_0     44035.7349    0.0016              4   10
  Th I    Even      44379_5_0     44379.0767    0.0016              5   10
  Th I    Even      44401_6_0     44401.9252    0.0010            6,7    6
  Th I    Even      44437_6_0     44437.8173    0.0011              6   11
  Th I    Even      44459_5_0     44459.3468    0.0016              5    7
  Th I    Even      44663_6_0     44663.2790    0.0010            6,7    6
  Th I    Even      44707_6_0     44707.1216    0.0014              6    7
  Th I    Even      44767_6_0     44767.5178    0.0009          5,6,7    7
  Th I    Even      44823_5_0     44823.8521    0.0014            5,6   11
  Th I    Even      44837_4_0     44837.6347    0.0020              4   10
  Th I    Even      44858_6_0     44858.6036    0.0009              6    8
  Th I    Even      45152_6_0     45152.6440    0.0009            6,7    7
  Th I    Even      45178_6_0     45178.9900    0.0011              6    9
  Th I    Even      45501_6_0     45501.7637    0.0017            6,7    6
  Th I    Even      46844_5_0      46844.284     0.003              5    5
  Th I    Even      47289_7_0     47289.2212    0.0011              7    6
  Th I    Even      48292_7_0     48292.0919    0.0014              7    5
  Th I    Even      08111_4_0    8111.004545  0.000023              4  163
  Th I    Even      08800_4_0    8800.249723  0.000020              4  157
  Th I    Even      09804_5_0    9804.806547  0.000024              5  117
  Th I    Even      11601_1_0    11601.03035   0.00005              1  107
  Th I    Even      11802_2_0    11802.93238   0.00005              2  168
  Th I    Even      12847_3_0    12847.96912   0.00004              3  171
  Th I    Even      13088_3_0    13088.56115   0.00005              3  180
  Th I     Odd      39468_3_1     39468.6795    0.0004              3   18
  Th I     Odd      33270_4_1     33270.5454    0.0003              4   20
  Th I     Odd      08243_2_1    8243.602091   0.00003              2  132
  Th I     Odd      37510_6_1     37510.1884    0.0007              6    4
  Th I     Odd      33294_3_1     33294.9255    0.0006              3   18
  Th I     Odd      10414_4_1    10414.13700   0.00004              4  143
  Th I     Odd      10526_3_1   10526.544406   0.00003              3  177
  Th I     Odd      10783_2_1    10783.15535   0.00007              2  108
  Th I     Odd      11197_5_1   11197.031257   0.00003              5  113
  Th I     Odd      11241_3_1    11241.73043   0.00005              3  178
  Th I     Odd      33297_2_1     33297.1264    0.0004              2   20
  Th I     Odd      41361_4_1     41361.1040    0.0006              4    9
  Th I     Odd      11877_1_1   11877.839132   0.00003              1   86
  Th I     Odd      12114_2_1    12114.36618   0.00004              2  127
  Th I     Odd      33352_0_1     33352.3315    0.0012              0    4
  Th I     Odd      39506_1_1     39506.7468    0.0006            1,2    8
  Th I     Odd      13175_4_1   13175.113345   0.00003              4  150
  Th I     Odd      42265_4_1     42265.6466    0.0012              4    9
  Th I     Odd      37571_5_1     37571.3326    0.0004              5   12
  Th I     Odd      13945_3_1   13945.307389   0.00003              3  145
  Th I     Odd      33427_2_1     33427.0409    0.0008              2   20
  Th I     Odd      14032_2_1   14032.085336   0.00003              2  117
  Th I     Odd      37605_4_1     37605.7352    0.0007              4   17
  Th I     Odd      14206_4_1    14206.91694   0.00006              4  160
  Th I     Odd      41403_2_1     41403.0150    0.0005              2    9
  Th I     Odd      14243_1_1   14243.993748   0.00003              1   68
  Th I     Odd      14247_0_1    14247.30742   0.00004              0   19
  Th I     Odd      14465_2_1   14465.221873   0.00003              2  112
  Th I     Odd      14481_6_1    14481.86965   0.00007              6   73
  Th I     Odd      15166_3_1   15166.900593   0.00004              3  141
  Th I     Odd      15490_5_1   15490.077832   0.00003              5  106
  Th I     Odd      33560_4_1     33560.0542    0.0004              4   20
  Th I     Odd      15618_3_1    15618.98461   0.00005              3  146
  Th I     Odd      15736_1_1   15736.968041   0.00003              1   71
  Th I     Odd      37616_1_1     37616.3148    0.0011              1   14
  Th I     Odd      33591_3_1     33591.1722    0.0004              3   23
  Th I     Odd      16217_2_1   16217.482038   0.00003              2  109
  Th I     Odd      16346_4_1    16346.64962   0.00004              4  133
  Th I     Odd      37656_3_1     37656.9647    0.0006              3   20
  Th I     Odd      39562_4_1     39562.0818    0.0010              4   16
  Th I     Odd      16783_4_1    16783.84708   0.00004              4  132
  Th I     Odd      33662_1_1     33662.2274    0.0004              1   19
  Th I     Odd      37736_2_1     37736.9959    0.0005              2   24
  Th I     Odd      17224_2_1   17224.302340   0.00003              2  105
  Th I     Odd      17354_1_1   17354.638583   0.00003              1   74
  Th I     Odd      33718_2_1     33718.4147    0.0007              2   21
  Th I     Odd      17411_3_1   17411.224415   0.00003              3  129
  Th I     Odd      17501_5_1    17501.17592   0.00004              5  114
  Th I     Odd      17847_2_1    17847.07751   0.00006              2   94
  Th I     Odd      41458_1_1     41458.4523    0.0025              1    3
  Th I     Odd      18011_5_1    18011.38030   0.00004              5  105
  Th I     Odd      18053_4_1   18053.617845   0.00003              4  112
  Th I     Odd      18069_3_1   18069.065569   0.00003              3  125
  Th I     Odd      18382_0_1    18382.82669   0.00012              0   23
  Th I     Odd      33734_2_1     33734.7071    0.0007              2   22
  Th I     Odd      39611_3_1     39611.5229    0.0008              3   20
  Th I     Odd      33799_4_1     33799.7296    0.0006              4   18
  Th I     Odd      18614_1_1    18614.33811   0.00005              1   60
  Th I     Odd      33800_3_1     33800.6209    0.0005              3   24
  Th I     Odd      18809_4_1    18809.88631   0.00004              4  141
  Th I     Odd      18930_3_1    18930.29333   0.00003              3  128
  Th I     Odd      19039_2_1   19039.153374   0.00003              2   99
  Th I     Odd      19227_6_1    19227.33665   0.00005              6   61
  Th I     Odd      39640_2_1     39640.1103    0.0011              2   10
  Th I     Odd      19503_3_1   19503.143490   0.00003              3  116
  Th I     Odd      19516_2_1    19516.98043   0.00006              2  106
  Th I     Odd      33844_5_1     33844.9580    0.0005              5    8
  Th I     Odd      19588_5_1    19588.36224   0.00004              5  104
  Th I     Odd      33967_3_1     33967.8895    0.0009              3   21
  Th I     Odd      19817_1_1    19817.18191   0.00004              1   46
  Th I     Odd      34001_4_1     34001.3283    0.0004              4   18
  Th I     Odd      19948_4_1   19948.395175   0.00003              4  104
  Th I     Odd      19986_6_1    19986.16721   0.00006              6   74
  Th I     Odd      34013_5_1     34013.9166    0.0004            5,6   12
  Th I     Odd      20214_3_1    20214.92997   0.00003              3  123
  Th I     Odd      20322_5_1    20322.26571   0.00004              5   95
  Th I     Odd      20423_1_1   20423.494218   0.00003              1   46
  Th I     Odd      20522_2_1    20522.71449   0.00005              2   76
  Th I     Odd      20543_0_1    20543.84624   0.00005              0   12
  Th I     Odd      20566_4_1    20566.62381   0.00004              4  112
  Th I     Odd      20724_0_1    20724.39599   0.00005              0   12
  Th I     Odd      20737_1_1    20737.28686   0.00005              1   42
  Th I     Odd      20867_7_1    20867.97560   0.00007              7   30
  Th I     Odd      20922_2_1    20922.12244   0.00004              2   71
  Th I     Odd      21077_5_1   21077.152101   0.00003              5   79
  Th I     Odd      41886_3_1     41886.6101    0.0009              3   11
  Th I     Odd      21165_3_1   21165.098037   0.00003              3  102
  Th I     Odd      34111_1_1     34111.1744    0.0004              1   18
  Th I     Odd      21252_2_1    21252.60286   0.00004              2   62
  Th I     Odd      21539_4_1    21539.59257   0.00004              4   90
  Th I     Odd      40724_5_1     40724.6080    0.0008              5   18
  Th I     Odd      34182_5_1     34182.7049    0.0004              5   12
  Th I     Odd      40776_4_1     40776.4993    0.0007              4   15
  Th I     Odd      37950_4_1     37950.0447    0.0005              4   20
  Th I     Odd      21668_1_1   21668.957072   0.00003              1   42
  Th I     Odd      21738_2_1    21738.05013   0.00009              2   65
  Th I     Odd      21890_3_1    21890.13254   0.00010              3   91
  Th I     Odd      21902_4_1    21902.26981   0.00011              4  101
  Th I     Odd      21903_7_1    21903.40831   0.00008              7   27
  Th I     Odd      34324_2_1     34324.0836    0.0006              2   20
  Th I     Odd      22141_3_1    22141.60454   0.00004              3   73
  Th I     Odd      22163_4_1    22163.13360   0.00007              4   88
  Th I     Odd      22248_2_1    22248.94952   0.00003              2   44
  Th I     Odd      22338_3_1    22338.99484   0.00006              3   84
  Th I     Odd      22396_1_1    22396.82500   0.00004              1   38
  Th I     Odd      22399_5_1    22399.39666   0.00010              5   88
  Th I     Odd      34344_4_1     34344.6455    0.0004              4   20
  Th I     Odd      22465_0_1    22465.56965   0.00010              0   10
  Th I     Odd      22508_2_1    22508.04658   0.00003              2   64
  Th I     Odd      34371_2_1     34371.8246    0.0008              2   21
  Th I     Odd      37954_3_1     37954.9647    0.0005              3   23
  Th I     Odd      22669_3_1    22669.88918   0.00004              3   83
  Th I     Odd      22855_3_1    22855.29928   0.00004              3   72
  Th I     Odd      22877_1_1    22877.51748   0.00006              1   43
  Th I     Odd      22877_5_1    22877.58322   0.00005              5   80
  Th I     Odd      34430_3_1     34430.2243    0.0005              3   21
  Th I     Odd      23015_5_1    23015.15141   0.00006              5   68
  Th I     Odd      37970_2_1     37970.2693    0.0005              2   22
  Th I     Odd      23049_1_1    23049.45870   0.00004              1   31
  Th I     Odd      23093_2_1    23093.98148   0.00003              2   34
  Th I     Odd      23113_4_1    23113.54761   0.00013              4   52
  Th I     Odd      41529_2_1     41529.3210    0.0011              2    9
  Th I     Odd      39873_5_1     39873.5771    0.0007              5   11
  Th I     Odd      23306_6_1    23306.82782   0.00011              6   49
  Th I     Odd      38053_3_1     38053.0416    0.0006              3   28
  Th I     Odd      23410_0_1    23410.19884   0.00006              0    4
  Th I     Odd      23481_1_1    23481.37399   0.00006              1   34
  Th I     Odd      23521_3_1    23521.04909   0.00005              3   48
  Th I     Odd      23603_2_1    23603.52066   0.00005              2   31
  Th I     Odd      23609_5_1    23609.16775   0.00011              5   47
  Th I     Odd      23621_8_1    23621.50649   0.00012              8    9
  Th I     Odd      23630_0_1     23630.6763    0.0005              0    3
  Th I     Odd      23655_4_1    23655.13881   0.00007              4   70
  Th I     Odd      23741_1_1    23741.07467   0.00006              1   27
  Th I     Odd      23752_2_1    23752.68579   0.00009              2   48
  Th I     Odd      34492_4_1     34492.0209    0.0010              4   13
  Th I     Odd      23916_4_1    23916.89747   0.00005              4   57
  Th I     Odd      38088_2_1     38088.9970    0.0006              2   19
  Th I     Odd      34583_3_1     34583.0031    0.0004              3   21
  Th I     Odd      24084_6_1    24084.94271   0.00005              6   44
  Th I     Odd      24182_2_1    24182.42887   0.00009              2   43
  Th I     Odd      24202_4_1    24202.56462   0.00004              4   47
  Th I     Odd      34591_1_1     34591.0064    0.0005              1   17
  Th I     Odd      24259_4_1    24259.77463   0.00008              4   45
  Th I     Odd      24274_5_1    24274.71139   0.00010              5   44
  Th I     Odd      24307_2_1    24307.74711   0.00006              2   44
  Th I     Odd      24381_2_1    24381.33337   0.00004              2   40
  Th I     Odd      34609_6_1     34609.8959    0.0005              6    6
  Th I     Odd      24421_3_1    24421.05861   0.00009              3   56
  Th I     Odd      24561_3_1    24561.65178   0.00004              3   56
  Th I     Odd      34704_3_1     34704.4123    0.0005              3   20
  Th I     Odd      39887_2_1     39887.8122    0.0007              2    8
  Th I     Odd      34725_3_1     34725.4253    0.0006              3   21
  Th I     Odd      24701_5_1    24701.04375   0.00009              5   41
  Th I     Odd      24769_3_1    24769.71573   0.00005              3   53
  Th I     Odd      24838_1_1    24838.92167   0.00009              1   27
  Th I     Odd      24850_6_1    24850.30814   0.00010              6   36
  Th I     Odd      24880_1_1    24880.22058   0.00018              1   29
  Th I     Odd      39906_4_1     39906.9477    0.0008              4   18
  Th I     Odd      24981_3_1    24981.11021   0.00005              3   44
  Th I     Odd      25180_7_1    25180.04445   0.00010              7   24
  Th I     Odd      25306_2_1    25306.76154   0.00015              2   42
  Th I     Odd      25321_3_1    25321.91918   0.00010              3   45
  Th I     Odd      25336_6_1    25336.49797   0.00018              6   34
  Th I     Odd      25355_4_1    25355.57481   0.00009              4   45
  Th I     Odd      40820_5_1     40820.8635    0.0008              5    7
  Th I     Odd      25442_3_1    25442.68552   0.00005              3   48
  Th I     Odd      25526_1_1    25526.31045   0.00018              1   17
  Th I     Odd      25575_4_1    25575.04516   0.00010              4   31
  Th I     Odd      25690_5_1    25690.47345   0.00006              5   45
  Th I     Odd      25703_2_1    25703.40095   0.00008              2   34
  Th I     Odd      25753_5_1    25753.93805   0.00005              5   33
  Th I     Odd      25806_1_1     25806.5369    0.0005            1,2   11
  Th I     Odd      25809_1_1    25809.30337   0.00018              1   22
  Th I     Odd      25877_4_1    25877.50128   0.00012              4   39
  Th I     Odd      39985_3_1     39985.7173    0.0010              3   20
  Th I     Odd      34851_2_1     34851.6743    0.0005              2   21
  Th I     Odd      26036_3_1    26036.34930   0.00014              3   33
  Th I     Odd      26048_4_1    26048.54211   0.00006              4   41
  Th I     Odd      26096_3_1    26096.98491   0.00007              3   36
  Th I     Odd      38216_3_1     38216.9462    0.0007              3   19
  Th I     Odd      26113_2_1    26113.26894   0.00015              2   24
  Th I     Odd      26232_6_1    26232.29174    0.0004              6   20
  Th I     Odd      44153_2_1     44153.5692    0.0005              2    8
  Th I     Odd      26287_1_1    26287.04940    0.0003              1   14
  Th I     Odd      26363_2_1    26363.10178   0.00007              2   37
  Th I     Odd      34878_1_1     34878.6613    0.0007              1   15
  Th I     Odd      26384_4_1    26384.92556   0.00012              4   40
  Th I     Odd      34886_5_1     34886.6736    0.0004              5   16
  Th I     Odd      42709_5_1     42709.0640    0.0016              5    6
  Th I     Odd      26508_3_1    26508.02820   0.00009              3   36
  Th I     Odd      26645_5_1    26645.40609   0.00023              5   35
  Th I     Odd      26651_2_1    26651.82788   0.00018              2   37
  Th I     Odd      26723_6_1    26723.66908   0.00012              6   23
  Th I     Odd      26790_4_1    26790.42715   0.00006              4   43
  Th I     Odd      34989_1_1     34989.7897    0.0006              1   15
  Th I     Odd      26878_3_1    26878.16179   0.00008              3   33
  Th I     Odd      26882_0_1     26882.5383    0.0003              0    6
  Th I     Odd      26953_5_1    26953.26182   0.00025              5   24
  Th I     Odd      38278_1_1     38278.8753    0.0010              1   10
  Th I     Odd      26995_3_1    26995.77389   0.00016              3   40
  Th I     Odd      38306_4_1     38306.3760    0.0007              4   16
  Th I     Odd      35081_5_1     35081.0176    0.0005              5    9
  Th I     Odd      27061_2_1    27061.41472   0.00024              2   28
  Th I     Odd      27084_6_1    27084.47278   0.00018              6   26
  Th I     Odd      27087_1_1    27087.98061   0.00024              1   21
  Th I     Odd      38355_2_1     38355.3397    0.0006              2   20
  Th I     Odd      27260_3_1    27260.16801   0.00011              3   38
  Th I     Odd      27266_4_1    27266.02670   0.00006              4   35
  Th I     Odd      27297_1_1     27297.5790    0.0003              1   17
  Th I     Odd      27317_3_1    27317.39056   0.00022              3   24
  Th I     Odd      46034_5_1     46034.6739    0.0024              5    2
  Th I     Odd      27447_2_1    27447.74347    0.0003              2   22
  Th I     Odd      40027_3_1     40027.2324    0.0007              3    9
  Th I     Odd      35117_5_1     35117.9541    0.0004            5,6    9
  Th I     Odd      35131_4_1     35131.2141    0.0005              4   16
  Th I     Odd      38385_5_1     38385.1984    0.0007              5   13
  Th I     Odd      38416_3_1     38416.2320    0.0008              3   23
  Th I     Odd      27670_3_1    27670.96178   0.00015              3   25
  Th I     Odd      27674_2_1    27674.32522   0.00021              2   28
  Th I     Odd      27784_2_1    27784.36557   0.00015              2   27
  Th I     Odd      27852_5_1    27852.74095   0.00005              5   34
  Th I     Odd      27948_4_1    27948.60753   0.00008              4   23
  Th I     Odd      35240_3_1     35240.8187    0.0006              3   21
  Th I     Odd      35273_5_1     35273.8804    0.0004              5   14
  Th I     Odd      28024_1_1    28024.68756    0.0004              1   14
  Th I     Odd      41585_2_1     41585.5483    0.0014              2   10
  Th I     Odd      28140_4_1    28140.86799   0.00007              4   30
  Th I     Odd      28188_6_1    28188.34547    0.0003              6   12
  Th I     Odd      28206_0_1     28206.9782    0.0006              0    6
  Th I     Odd      35328_1_1     35328.6213    0.0005              1   17
  Th I     Odd      35351_4_1     35351.4381    0.0006              4   15
  Th I     Odd      28321_5_1    28321.00884   0.00014              5   23
  Th I     Odd      40933_3_1     40933.9985    0.0004            3,4    9
  Th I     Odd      38467_2_1     38467.2068    0.0007              2    9
  Th I     Odd      28347_2_1    28347.54723   0.00018              2   32
  Th I     Odd      42901_3_1     42901.2523    0.0008              3    8
  Th I     Odd      28372_1_1    28372.71076   0.00021              1   21
  Th I     Odd      38580_4_1     38580.2872    0.0006              4   17
  Th I     Odd      28480_4_1    28480.16113    0.0003              4   27
  Th I     Odd      28513_2_1    28513.29787   0.00023              2   28
  Th I     Odd      28518_7_1    28518.30342   0.00019              7   12
  Th I     Odd      35462_3_1     35462.0545    0.0005              3   23
  Th I     Odd      40096_2_1     40096.2286    0.0005              2   24
  Th I     Odd      28589_3_1    28589.30942   0.00018              3   24
  Th I     Odd      28649_1_1    28649.14156    0.0003              1   17
  Th I     Odd      28673_2_1    28673.43441    0.0003              2   23
  Th I     Odd      28676_3_1    28676.24203   0.00025              3   18
  Th I     Odd      35533_2_1     35533.2884    0.0006              2   21
  Th I     Odd      28680_4_1    28680.73627   0.00007              4   21
  Th I     Odd      40100_3_1     40100.1245    0.0009              3   14
  Th I     Odd      43487_4_1     43487.4820    0.0017              4   12
  Th I     Odd      28884_3_1    28884.95681   0.00012              3   27
  Th I     Odd      28917_2_1    28917.95572   0.00018              2   16
  Th I     Odd      28932_4_1    28932.65158   0.00013              4   25
  Th I     Odd      38665_5_1     38665.5642    0.0009              5   12
  Th I     Odd      29050_5_1    29050.73523   0.00015              5   23
  Th I     Odd      35678_1_1     35678.8484    0.0007              1   19
  Th I     Odd      35733_4_1     35733.4538    0.0005              4   15
  Th I     Odd      29123_5_1     29123.8479    0.0003            5,6    9
  Th I     Odd      35783_0_1     35783.6541    0.0013              0    4
  Th I     Odd      29157_1_1     29157.0908    0.0003              1   17
  Th I     Odd      29157_3_1    29157.87692   0.00019              3   23
  Th I     Odd      29197_1_1    29197.32496    0.0003              1   23
  Th I     Odd      29197_2_1    29197.90600   0.00022              2   26
  Th I     Odd      29252_2_1    29252.78674   0.00023              2   22
  Th I     Odd      38669_2_1     38669.7687    0.0007              2   17
  Th I     Odd      29310_4_1    29310.01688   0.00019              4   22
  Th I     Odd      29397_6_1     29397.1521    0.0003            6,7    9
  Th I     Odd      38675_3_1     38675.3508    0.0009              3   15
  Th I     Odd      29419_2_1    29419.23183   0.00014              2   24
  Th I     Odd      35812_3_1     35812.5195    0.0004              3   22
  Th I     Odd      40980_3_1     40980.7020    0.0005              3   20
  Th I     Odd      29640_1_1     29640.2566    0.0003              1   17
  Th I     Odd      40998_1_1     40998.9153    0.0021              1    6
  Th I     Odd      35885_2_1     35885.8813    0.0015              2   19
  Th I     Odd      29686_3_1    29686.36795   0.00021              3   25
  Th I     Odd      29711_5_1    29711.62048    0.0003              5   19
  Th I     Odd      29733_5_1    29733.32304   0.00015              5   26
  Th I     Odd      29744_3_1    29744.51997   0.00018              3   30
  Th I     Odd      40254_3_1     40254.9660    0.0007              3   26
  Th I     Odd      36062_4_1     36062.8738    0.0007              4   15
  Th I     Odd      36074_3_1     36074.0618    0.0006              3   20
  Th I     Odd      29853_2_1    29853.14415    0.0003              2   17
  Th I     Odd      29881_4_1    29881.45655   0.00007              4   21
  Th I     Odd      42003_3_1     42003.4633    0.0012              3    8
  Th I     Odd      36132_5_1     36132.4781    0.0009              5    7
  Th I     Odd      40270_4_1     40270.1206    0.0008              4   12
  Th I     Odd      30017_3_1    30017.09677    0.0003              3   26
  Th I     Odd      36178_4_1     36178.0396    0.0006              4   16
  Th I     Odd      30160_4_1    30160.00425   0.00024              4   18
  Th I     Odd      30208_2_1     30208.5794    0.0004              2   19
  Th I     Odd      30255_3_1    30255.45106   0.00024              3   32
  Th I     Odd      30281_1_1     30281.0099    0.0003              1   15
  Th I     Odd      36188_2_1     36188.9503    0.0006              2   18
  Th I     Odd      41031_2_1     41031.1213    0.0015              2    7
  Th I     Odd      36275_5_1     36275.1824    0.0007              5   11
  Th I     Odd      30517_5_1    30517.10597   0.00010              5   18
  Th I     Odd      30517_4_1    30517.38856    0.0003              4   17
  Th I     Odd      38788_3_1     38788.8430    0.0007              3   20
  Th I     Odd      42613_2_1     42613.6123    0.0014              2    7
  Th I     Odd      30553_2_1    30553.29269    0.0003              2   24
  Th I     Odd      30572_6_1    30572.95496   0.00018              6   12
  Th I     Odd      30613_0_1     30613.6337    0.0013              0    5
  Th I     Odd      36361_1_1     36361.4603    0.0006              1   18
  Th I     Odd      30723_1_1     30723.8126    0.0007              1   15
  Th I     Odd      36382_4_1     36382.6128    0.0007              4   16
  Th I     Odd      36427_3_1     36427.3939    0.0009              3   21
  Th I     Odd      30761_3_1    30761.71803    0.0003              3   24
  Th I     Odd      30788_5_1    30788.17715   0.00016              5   16
  Th I     Odd      30812_2_1     30812.9877    0.0003              2   24
  Th I     Odd      38814_2_1     38814.2460    0.0012              2   18
  Th I     Odd      30928_1_1     30928.7370    0.0003              1   16
  Th I     Odd      36460_6_1     36460.3864    0.0004              6    9
  Th I     Odd      38840_1_1     38840.5553    0.0009              1   13
  Th I     Odd      40300_4_1     40300.0712    0.0006              4   11
  Th I     Odd      30990_3_1    30990.51628   0.00020              3   21
  Th I     Odd      31019_4_1    31019.11347   0.00023              4   23
  Th I     Odd      36488_2_1     36488.8237    0.0006              2   16
  Th I     Odd      31075_2_1     31075.9083    0.0006              2   16
  Th I     Odd      31083_6_1     31083.4857    0.0003              6   12
  Th I     Odd      38932_2_1     38932.6334    0.0016              2    8
  Th I     Odd      31141_5_1    31141.25221   0.00024              5   16
  Th I     Odd      36556_1_1     36556.7725    0.0008              1   18
  Th I     Odd      31194_4_1    31194.70265    0.0003              4   23
  Th I     Odd      41041_4_1     41041.0343    0.0008              4   11
  Th I     Odd      41134_4_1     41134.9106    0.0012              4   12
  Th I     Odd      36625_5_1     36625.9145    0.0005              5   11
  Th I     Odd      42624_1_1     42624.1219    0.0007              1   17
  Th I     Odd      31283_3_1    31283.11407   0.00024              3   27
  Th I     Odd      36668_2_1     36668.6625    0.0008              2   17
  Th I     Odd      31354_0_1     31354.0791    0.0011              0    3
  Th I     Odd      38998_3_1     38998.9704    0.0016              3   23
  Th I     Odd      31523_3_1     31523.9340    0.0003              3   22
  Th I     Odd      36762_3_1     36762.8018    0.0009              3   23
  Th I     Odd      31599_2_1     31599.2726    0.0004              2   17
  Th I     Odd      40425_4_1     40425.1788    0.0011              4   19
  Th I     Odd      31671_4_1     31671.1510    0.0004              4   17
  Th I     Odd      31712_1_1     31712.7273    0.0005              1   14
  Th I     Odd      39062_5_1     39062.0345    0.0007              5   11
  Th I     Odd      31716_5_1    31716.59227   0.00024              5   22
  Th I     Odd      36800_4_1     36800.6548    0.0004              4   16
  Th I     Odd      31780_3_1    31780.86008    0.0004              3   25
  Th I     Odd      41720_2_1     41720.5646    0.0019              2   15
  Th I     Odd      31870_2_1     31870.0925    0.0003              2   19
  Th I     Odd      41200_2_1     41200.3797     0.003              2   15
  Th I     Odd      36837_1_1     36837.2241    0.0007              1   15
  Th I     Odd      31953_4_1    31953.46618    0.0003              4   18
  Th I     Odd      36837_5_1     36837.9819    0.0005              5   11
  Th I     Odd      36871_2_1     36871.9066    0.0007              2   20
  Th I     Odd      32023_5_1    32023.58511   0.00010              5   22
  Th I     Odd      40491_3_1     40491.3398    0.0005              3   10
  Th I     Odd      32080_1_1     32080.4143    0.0006              1   15
  Th I     Odd      32160_2_1     32160.4826    0.0004              2   23
  Th I     Odd      37008_5_1     37008.7542    0.0010              5   10
  Th I     Odd      32197_3_1     32197.1148    0.0003              3   20
  Th I     Odd      37041_4_1     37041.1444    0.0006              4   18
  Th I     Odd      32285_3_1     32285.1774    0.0004              3   22
  Th I     Odd      39243_2_1     39243.1896    0.0004              2    9
  Th I     Odd      32294_4_1     32294.0833    0.0003              4   15
  Th I     Odd      41745_4_1     41745.4442    0.0006              4   11
  Th I     Odd      39264_3_1     39264.6950    0.0005              3   20
  Th I     Odd      32439_4_1     32439.0466    0.0003              4   17
  Th I     Odd      40504_1_1     40504.9206    0.0014              1    6
  Th I     Odd      32503_2_1     32503.6187    0.0004              2   19
  Th I     Odd      37149_2_1     37149.0995    0.0005              2   20
  Th I     Odd      32575_2_1     32575.4200    0.0006              2   19
  Th I     Odd      37159_1_1     37159.2829    0.0011              1   16
  Th I     Odd      32650_1_1     32650.9022    0.0007              1   18
  Th I     Odd      32665_1_1     32665.5562    0.0004              1   14
  Th I     Odd      32686_5_1    32686.67668    0.0003              5   18
  Th I     Odd      37159_3_1     37159.5540    0.0007              3   22
  Th I     Odd      39311_4_1     39311.2554    0.0008              4   15
  Th I     Odd      32754_3_1     32754.5067    0.0005              3   30
  Th I     Odd      37234_2_1     37234.0035    0.0012              2   19
  Th I     Odd      44145_6_1     44145.5585    0.0016              6    7
  Th I     Odd      32862_4_1    32862.47402    0.0003              4   20
  Th I     Odd      32885_6_1    32885.83448   0.00018              6   12
  Th I     Odd      32954_2_1     32954.5879    0.0005              2   18
  Th I     Odd      41764_5_1     41764.8023    0.0014              5    6
  Th I     Odd      33043_3_1     33043.3270    0.0003              3   22
  Th I     Odd      39411_1_1     39411.9097    0.0007              1   15
  Th I     Odd      42237_3_1     42237.8531    0.0008              3    8
  Th I     Odd      33161_1_1     33161.7792    0.0007              1   16
  Th I     Odd      07795_4_1    7795.275291   0.00003              4  146
 Th II    Even    46902_5/2_0     46902.5368    0.0011            5/2   22
 Th II    Even    01521_5/2_0     1521.89632   0.00010            5/2   80
 Th II    Even    01859_3/2_0     1859.93843   0.00011            3/2   60
 Th II    Even    04113_5/2_0     4113.35932   0.00011            5/2   75
 Th II    Even    04146_7/2_0     4146.57708   0.00011            7/2   70
 Th II    Even    27631_3/2_0    27631.22501   0.00024            3/2   20
 Th II    Even   27937_11/2_0    27937.07223    0.0003           11/2   17
 Th II    Even    28011_3/2_0     28011.1578    0.0003            3/2   13
 Th II    Even    28026_5/2_0     28026.3485    0.0005            5/2   18
 Th II    Even    28823_5/2_0    28823.65387   0.00025            5/2   23
 Th II    Even    29345_5/2_0    29345.89667    0.0003            5/2   32
 Th II    Even    29431_7/2_0    29431.84884    0.0003            7/2   37
 Th II    Even    29515_9/2_0    29515.13456   0.00021            9/2   31
 Th II    Even    29873_7/2_0    29873.95281    0.0003            7/2   35
 Th II    Even    30452_9/2_0    30452.72533    0.0003            9/2   32
 Th II    Even   30484_11/2_0    30484.71231    0.0003           11/2   28
 Th II    Even   30548_13/2_0     30548.6653    0.0004           13/2   12
 Th II    Even    30879_7/2_0    30879.41982    0.0003            7/2   26
 Th II    Even    31259_5/2_0     31259.2967    0.0003            5/2   24
 Th II    Even    31754_5/2_0     31754.2099    0.0003            5/2   29
 Th II    Even    31773_9/2_0    31773.07973    0.0003            9/2   29
 Th II    Even    32576_7/2_0     32576.7487    0.0005            7/2   35
 Th II    Even   32620_11/2_0     32620.8568    0.0005           11/2    9
 Th II    Even    32736_7/2_0     32736.1892    0.0005            7/2   28
 Th II    Even    32959_3/2_0     32959.4780    0.0006            3/2   20
 Th II    Even    33209_7/2_0     33209.3969    0.0004            7/2   37
 Th II    Even    33384_9/2_0     33384.4292    0.0004            9/2   29
 Th II    Even    33637_7/2_0     33637.2310    0.0003            7/2   28
 Th II    Even    33730_5/2_0     33730.9351    0.0005            5/2   22
 Th II    Even    34019_3/2_0     34019.2444    0.0005            3/2   18
 Th II    Even    34174_5/2_0     34174.5433    0.0004            5/2   33
 Th II    Even    34270_9/2_0     34270.2396    0.0005            9/2   23
 Th II    Even    34279_7/2_0     34279.3288    0.0004            7/2   36
 Th II    Even    34543_5/2_0     34543.5574    0.0005            5/2   31
 Th II    Even    34553_9/2_0     34553.9543    0.0004            9/2   27
 Th II    Even   34661_11/2_0     34661.7102    0.0003           11/2   21
 Th II    Even    34726_7/2_0     34726.5757    0.0005            7/2   21
 Th II    Even    34782_1/2_0     34782.7246    0.0023            1/2    4
 Th II    Even    35021_3/2_0     35021.3741    0.0006            3/2   20
 Th II    Even   35400_13/2_0     35400.7737    0.0006           13/2    7
 Th II    Even    35425_1/2_0     35425.6284    0.0010            1/2    7
 Th II    Even    35456_9/2_0     35456.1838    0.0004            9/2   26
 Th II    Even   35525_11/2_0     35525.1705    0.0007           11/2   19
 Th II    Even    35545_9/2_0     35545.5867    0.0008            9/2   23
 Th II    Even    35741_5/2_0     35741.2981    0.0006            5/2   29
 Th II    Even    35878_7/2_0     35878.8610    0.0005            7/2   26
 Th II    Even    36040_1/2_0     36040.8381    0.0010            1/2   10
 Th II    Even    36065_5/2_0     36065.7408    0.0006            5/2   23
 Th II    Even    36125_9/2_0     36125.3419    0.0005            9/2   23
 Th II    Even    36328_3/2_0     36328.6024    0.0010            3/2   15
 Th II    Even    36809_7/2_0     36809.2811    0.0005            7/2   32
 Th II    Even    36812_1/2_0     36812.4191    0.0012            1/2   10
 Th II    Even   37053_11/2_0     37053.4409    0.0005           11/2   13
 Th II    Even    37063_9/2_0     37063.3065    0.0005            9/2   30
 Th II    Even    37277_7/2_0     37277.3711    0.0006            7/2   26
 Th II    Even    37465_5/2_0     37465.4599    0.0006            5/2   28
 Th II    Even    37542_3/2_0     37542.1608    0.0009            3/2   21
 Th II    Even   37562_11/2_0     37562.2626    0.0005           11/2   15
 Th II    Even   37575_13/2_0     37575.2339    0.0006           13/2   10
 Th II    Even   37679_11/2_0     37679.6967    0.0005           11/2   18
 Th II    Even    37787_7/2_0     37787.8791    0.0006            7/2   28
 Th II    Even    37821_3/2_0     37821.9631    0.0009            3/2   16
 Th II    Even    37840_9/2_0     37840.8437    0.0007            9/2   23
 Th II    Even    37945_5/2_0     37945.1099    0.0006            5/2   28
 Th II    Even    38105_5/2_0     38105.0734    0.0007            5/2   25
 Th II    Even   38107_15/2_0     38107.1004    0.0008           15/2    3
 Th II    Even    38165_7/2_0     38165.3562    0.0006            7/2   30
 Th II    Even    38179_9/2_0     38179.9454    0.0004            9/2   23
 Th II    Even    38291_7/2_0     38291.7967    0.0005            7/2   30
 Th II    Even    38372_3/2_0     38372.0181    0.0015            3/2   11
 Th II    Even    38389_7/2_0     38389.3755    0.0007            7/2   30
 Th II    Even   38517_13/2_0     38517.9762    0.0006           13/2   10
 Th II    Even    38617_9/2_0     38617.6823    0.0006            9/2   24
 Th II    Even    38728_5/2_0     38728.6822    0.0008            5/2   23
 Th II    Even   38740_11/2_0     38740.4480    0.0007           11/2   12
 Th II    Even    38757_3/2_0     38757.1817    0.0008            3/2   20
 Th II    Even    38836_3/2_0     38836.1899    0.0008            3/2   25
 Th II    Even   38862_11/2_0     38862.8172    0.0005           11/2   24
 Th II    Even    38863_5/2_0     38863.8464    0.0009            5/2   26
 Th II    Even    38867_1/2_0     38867.1712    0.0009            1/2    9
 Th II    Even    39068_7/2_0     39068.6896    0.0007            7/2   31
 Th II    Even   39085_13/2_0     39085.5408    0.0006           13/2   13
 Th II    Even    39150_3/2_0     39150.6794    0.0010            3/2   18
 Th II    Even   39352_11/2_0     39352.2905    0.0006           11/2   18
 Th II    Even    39366_5/2_0     39366.9075    0.0009            5/2   26
 Th II    Even    39458_7/2_0     39458.2840    0.0010            7/2   23
 Th II    Even    39552_9/2_0     39552.2315    0.0006            9/2   28
 Th II    Even    39700_5/2_0     39700.5832    0.0006            5/2   27
 Th II    Even    39895_9/2_0     39895.4244    0.0007            9/2   32
 Th II    Even   39939_11/2_0     39939.1147    0.0007           11/2   19
 Th II    Even    39948_1/2_0     39948.3940    0.0012            1/2   10
 Th II    Even    40216_5/2_0     40216.1166    0.0009            5/2   23
 Th II    Even    40222_3/2_0     40222.9107    0.0008            3/2   17
 Th II    Even    40278_3/2_0     40278.1265    0.0013            3/2   21
 Th II    Even    40367_9/2_0     40367.4450    0.0008            9/2   26
 Th II    Even    40411_7/2_0     40411.4746    0.0006            7/2   26
 Th II    Even    40523_1/2_0     40523.7301    0.0014            1/2   11
 Th II    Even    40570_7/2_0     40570.6310    0.0007            7/2   29
 Th II    Even   40574_11/2_0     40574.7511    0.0008           11/2   19
 Th II    Even    40644_5/2_0     40644.3356    0.0007            5/2   35
 Th II    Even   40724_13/2_0     40724.7328    0.0007           13/2   10
 Th II    Even    40923_5/2_0     40923.6225    0.0011            5/2   29
 Th II    Even    40991_3/2_0     40991.5661    0.0014            3/2   19
 Th II    Even    41047_9/2_0     41047.2077    0.0006            9/2   28
 Th II    Even   41099_15/2_0     41099.0662    0.0008           15/2    5
 Th II    Even   41223_11/2_0     41223.5585    0.0006           11/2   22
 Th II    Even    41328_5/2_0     41328.3497    0.0009            5/2   30
 Th II    Even    41398_9/2_0     41398.5108    0.0008            9/2   26
 Th II    Even    41488_7/2_0     41488.1395    0.0008            7/2   29
 Th II    Even    41676_3/2_0     41676.8525    0.0020            3/2   19
 Th II    Even    41688_7/2_0     41688.4362    0.0007            7/2   27
 Th II    Even   41882_13/2_0     41882.3822     0.003           13/2   11
 Th II    Even    41909_9/2_0     41909.3282    0.0005            9/2   22
 Th II    Even    41936_3/2_0     41936.5335    0.0014            3/2   21
 Th II    Even    42008_1/2_0     42008.1326    0.0017            1/2    5
 Th II    Even   42146_11/2_0     42146.5331    0.0008           11/2   17
 Th II    Even    42200_9/2_0     42200.2124    0.0008            9/2   31
 Th II    Even    42222_7/2_0     42222.3019    0.0009            7/2   29
 Th II    Even    42246_1/2_0     42246.0154    0.0015            1/2    7
 Th II    Even    42336_5/2_0     42336.8299    0.0016            5/2   20
 Th II    Even    42352_5/2_0     42352.1278    0.0010            5/2   21
 Th II    Even    42518_7/2_0     42518.9124    0.0011            7/2   28
 Th II    Even   42644_13/2_0     42644.8856    0.0005           13/2   11
 Th II    Even    42751_7/2_0     42751.3291    0.0007            7/2   27
 Th II    Even    42955_9/2_0     42955.8455    0.0008            9/2   26
 Th II    Even   43014_13/2_0     43014.1451    0.0011           13/2   12
 Th II    Even    43096_5/2_0     43096.5338    0.0009            5/2   21
 Th II    Even   43127_11/2_0     43127.2131    0.0006           11/2   22
 Th II    Even    43227_5/2_0     43227.8620    0.0011            5/2   21
 Th II    Even    43244_3/2_0     43244.8612    0.0012            3/2   17
 Th II    Even    43246_7/2_0     43246.8275    0.0008            7/2   28
 Th II    Even    43772_5/2_0     43772.4716    0.0010            5/2   27
 Th II    Even    43803_7/2_0     43803.9815    0.0012            7/2   28
 Th II    Even    43807_3/2_0     43807.5431    0.0014            3/2   18
 Th II    Even    43809_9/2_0     43809.2594    0.0007            9/2   27
 Th II    Even    43965_1/2_0     43965.6282    0.0021            1/2   11
 Th II    Even    44096_9/2_0     44096.2524    0.0012            9/2   26
 Th II    Even   44177_11/2_0     44177.2649    0.0009           11/2   18
 Th II    Even    44300_3/2_0     44300.5552    0.0015            3/2   18
 Th II    Even    44388_5/2_0     44388.7675    0.0011            5/2   27
 Th II    Even    44450_9/2_0     44450.2775    0.0007            9/2   24
 Th II    Even    44503_7/2_0     44503.7822    0.0012            7/2   22
 Th II    Even    44552_5/2_0     44552.6787    0.0011            5/2   21
 Th II    Even   44727_11/2_0     44727.2378    0.0007           11/2   19
 Th II    Even    44789_1/2_0     44789.2903    0.0020            1/2   11
 Th II    Even    44807_7/2_0     44807.9352    0.0011            7/2   25
 Th II    Even    44889_3/2_0     44889.8067    0.0013            3/2   20
 Th II    Even    44898_7/2_0     44898.7714    0.0013            7/2   26
 Th II    Even   45095_15/2_0     45095.2362    0.0008           15/2    5
 Th II    Even    45126_9/2_0     45126.2306    0.0009            9/2   24
 Th II    Even    45189_5/2_0     45189.6454    0.0013            5/2   18
 Th II    Even    45306_3/2_0     45306.1545     0.003            3/2   13
 Th II    Even    45395_7/2_0     45395.0414    0.0016            7/2   23
 Th II    Even    45610_5/2_0     45610.6265    0.0010            5/2   21
 Th II    Even   45735_11/2_0     45735.0949    0.0008           11/2   19
 Th II    Even    45800_5/2_0     45800.2644    0.0010            5/2   23
 Th II    Even    45904_9/2_0     45904.3993    0.0010            9/2   18
 Th II    Even   45994_15/2_0     45994.3624    0.0007           15/2    4
 Th II    Even   46216_11/2_0     46216.5809    0.0007           11/2   21
 Th II    Even    46253_9/2_0     46253.3289    0.0013            9/2   22
 Th II    Even    46264_3/2_0     46264.2423    0.0016            3/2   14
 Th II    Even    46352_7/2_0     46352.2260    0.0014            7/2   28
 Th II    Even   46378_13/2_0     46378.8535    0.0008           13/2   12
 Th II    Even    46385_7/2_0     46385.4135    0.0014            7/2   24
 Th II    Even    46395_3/2_0     46395.9740    0.0015            3/2   16
 Th II    Even   46555_11/2_0     46555.6000    0.0008           11/2   15
 Th II    Even    46581_5/2_0     46581.3012    0.0011            5/2   24
 Th II    Even    46603_5/2_0     46603.1906    0.0007            5/2   23
 Th II    Even    46706_7/2_0     46706.2562    0.0009            7/2   19
 Th II    Even   46861_11/2_0     46861.5867    0.0007           11/2   17
 Th II    Even    00000_3/2_0        0.00000   0.00006            3/2   61
 Th II    Even   46910_13/2_0     46910.7816    0.0008           13/2   13
 Th II    Even    46935_3/2_0     46935.6613    0.0013            3/2   20
 Th II    Even    47145_1/2_0     47145.7621    0.0021            1/2    8
 Th II    Even    47148_3/2_0     47148.5983    0.0020            3/2   17
 Th II    Even    47171_9/2_0     47171.3762    0.0009            9/2   17
 Th II    Even    47324_5/2_0     47324.3883    0.0010            5/2   22
 Th II    Even   47675_11/2_0      47675.049     0.004           11/2    5
 Th II    Even    47731_9/2_0     47731.5024    0.0012            9/2   20
 Th II    Even    47869_3/2_0     47869.6034    0.0017            3/2   14
 Th II    Even    47871_7/2_0     47871.3872    0.0011            7/2   24
 Th II    Even    48006_9/2_0     48006.8651    0.0008            9/2   24
 Th II    Even    48298_7/2_0     48298.4942    0.0008            7/2   20
 Th II    Even    48320_5/2_0     48320.8000    0.0012            5/2   19
 Th II    Even    48453_7/2_0     48453.1119    0.0012            7/2   13
 Th II    Even    48492_5/2_0     48492.0230    0.0014            5/2   18
 Th II    Even   48612_13/2_0     48612.2258    0.0014           13/2    7
 Th II    Even    48689_3/2_0     48689.9465    0.0017            3/2   17
 Th II    Even    48817_3/2_0     48817.9712    0.0015            3/2   15
 Th II    Even    48844_9/2_0     48844.9615    0.0008            9/2   20
 Th II    Even    49068_5/2_0     49068.8105    0.0015            5/2   16
 Th II    Even   49124_11/2_0     49124.5577    0.0014           11/2   14
 Th II    Even   49357_11/2_0     49357.9947    0.0008           11/2   13
 Th II    Even    49377_7/2_0     49377.1646    0.0012            7/2   16
 Th II    Even    49414_3/2_0     49414.6525    0.0017            3/2   12
 Th II    Even    49485_1/2_0     49485.5171     0.003            1/2    9
 Th II    Even   49527_13/2_0     49527.3161    0.0009           13/2    7
 Th II    Even    49837_9/2_0     49837.6587    0.0011            9/2   19
 Th II    Even    49873_5/2_0     49873.1324    0.0024            5/2   18
 Th II    Even    49960_7/2_0     49960.5726    0.0015            7/2   17
 Th II    Even    50407_7/2_0     50407.2756    0.0011            7/2   16
 Th II    Even    50470_9/2_0     50470.0348    0.0011            9/2   25
 Th II    Even   50631_11/2_0     50631.1277    0.0018           11/2   13
 Th II    Even    50663_5/2_0     50663.6148    0.0008            5/2   17
 Th II    Even    50735_3/2_0     50735.4653    0.0025            3/2   15
 Th II    Even    50907_3/2_0      50907.806     0.011            3/2    4
 Th II    Even    51024_3/2_0     51024.8242    0.0013            3/2   13
 Th II    Even    51224_9/2_0     51224.2614    0.0013            9/2   16
 Th II    Even    51268_7/2_0     51268.1168    0.0011            7/2   17
 Th II    Even    51362_5/2_0     51362.8811    0.0017            5/2   14
 Th II    Even    51653_1/2_0     51653.9702     0.004            1/2    8
 Th II    Even    51676_3/2_0     51676.0629    0.0021            3/2   14
 Th II    Even    51681_9/2_0     51681.9860    0.0012            9/2   12
 Th II    Even    51830_7/2_0     51830.5127    0.0013            7/2   19
 Th II    Even    51865_5/2_0     51865.1386    0.0014            5/2   17
 Th II    Even    51935_5/2_0     51935.6876    0.0018            5/2   16
 Th II    Even   52170_11/2_0     52170.2057    0.0013           11/2   14
 Th II    Even    52272_7/2_0     52272.3242    0.0019            7/2   15
 Th II    Even    52307_3/2_0     52307.4829    0.0017            3/2   12
 Th II    Even    52562_7/2_0     52562.5181    0.0017            7/2   12
 Th II    Even    52735_3/2_0     52735.7446     0.003            3/2   11
 Th II    Even   52918_13/2_0     52918.9212    0.0012           13/2    8
 Th II    Even    53520_9/2_0     53520.9063    0.0017            9/2   13
 Th II    Even    53845_5/2_0     53845.4005    0.0020            5/2   16
 Th II    Even    54010_7/2_0     54010.1702    0.0010            7/2   14
 Th II    Even    54169_7/2_0     54169.6723     0.003            7/2    9
 Th II    Even    54493_5/2_0     54493.9951    0.0015            5/2   13
 Th II    Even    54845_9/2_0     54845.3140    0.0011            9/2   13
 Th II    Even    54922_3/2_0     54922.0947    0.0018            3/2   11
 Th II    Even    55351_3/2_0     55351.6949    0.0019            3/2   10
 Th II    Even    55496_9/2_0     55496.8083    0.0014            9/2   13
 Th II    Even    56235_3/2_0     56235.2007    0.0017            3/2   10
 Th II    Even    56391_5/2_0     56391.0070    0.0022            5/2   10
 Th II    Even    56639_7/2_0     56639.9928    0.0013            7/2    7
 Th II    Even    56717_3/2_0     56717.6330    0.0016            3/2    7
 Th II    Even   56945_11/2_0     56945.1401    0.0010           11/2   11
 Th II    Even    57078_9/2_0     57078.5309    0.0014            9/2   16
 Th II    Even    57128_3/2_0     57128.6422    0.0012            3/2    6
 Th II    Even    59387_7/2_0     59387.3178    0.0023            7/2    8
 Th II    Even    63557_7/2_0     63557.6834    0.0016            7/2    7
 Th II    Even    65753_7/2_0     65753.7835    0.0012        7/2,9/2    6
 Th II    Even    66427_7/2_0     66427.1381    0.0017            7/2    7
 Th II    Even    06213_9/2_0     6213.49036   0.00012            9/2   52
 Th II    Even    06244_1/2_0     6244.29489   0.00024            1/2   34
 Th II    Even    07001_3/2_0     7001.42117   0.00015            3/2   63
 Th II    Even    07828_1/2_0     7828.56081   0.00023            1/2   35
 Th II    Even    08018_3/2_0     8018.19281   0.00018            3/2   56
 Th II    Even    08460_3/2_0     8460.35308   0.00016            3/2   68
 Th II    Even    08605_5/2_0     8605.84210   0.00014            5/2   74
 Th II    Even    09061_5/2_0     9061.10354   0.00015            5/2   72
 Th II    Even    09400_5/2_0     9400.96493   0.00016            5/2   74
 Th II    Even    09711_7/2_0     9711.96192   0.00013            7/2   71
 Th II    Even    10379_9/2_0    10379.12308   0.00014            9/2   56
 Th II    Even    10855_7/2_0    10855.32366   0.00015            7/2   67
 Th II    Even    12219_3/2_0    12219.97621   0.00017            3/2   59
 Th II    Even    12570_7/2_0    12570.49403   0.00015            7/2   64
 Th II    Even    13248_9/2_0    13248.70938   0.00017            9/2   47
 Th II    Even    13250_5/2_0    13250.50912   0.00017            5/2   62
 Th II    Even    14349_1/2_0     14349.3888    0.0003            1/2   22
 Th II    Even    15236_3/2_0    15236.63833    0.0003            3/2   46
 Th II    Even    15305_9/2_0    15305.26434   0.00017            9/2   40
 Th II    Even    15786_5/2_0    15786.98590   0.00019            5/2   45
 Th II    Even    16818_7/2_0    16818.06540   0.00018            7/2   52
 Th II    Even   17727_11/2_0    17727.24685   0.00019           11/2   26
 Th II    Even    18118_3/2_0    18118.70158   0.00020            3/2   40
 Th II    Even    19594_1/2_0     19594.3505    0.0004            1/2   13
 Th II    Even    19880_9/2_0    19880.07926   0.00020            9/2   39
 Th II    Even    20158_5/2_0    20158.73957   0.00023            5/2   45
 Th II    Even    22106_5/2_0    22106.43260   0.00024            5/2   44
 Th II    Even    22834_7/2_0    22834.13401    0.0003            7/2   33
 Th II    Even    23346_3/2_0     23346.8901    0.0004        1/2,3/2    8
 Th II    Even    24381_7/2_0    24381.79850    0.0003            7/2   26
 Th II    Even    25246_9/2_0    25246.29783   0.00023            9/2   26
 Th II    Even    25381_3/2_0     25381.9224    0.0004            3/2   18
 Th II    Even    26488_5/2_0    26488.64704   0.00018            5/2   27
 Th II    Even    26762_3/2_0    26762.27344   0.00024            3/2   22
 Th II    Even    27257_7/2_0    27257.14848   0.00018            7/2   32
 Th II    Even    27526_9/2_0    27526.95003    0.0003            9/2   28
 Th II    Even    27593_5/2_0    27593.96780   0.00025            5/2   34
 Th II     Odd    37716_1/2_1     37716.3253    0.0012            1/2    4
 Th II     Odd    06168_7/2_1     6168.35582   0.00013            7/2   69
 Th II     Odd    37756_7/2_1     37756.7895    0.0008            7/2   17
 Th II     Odd    43382_5/2_1     43382.7887    0.0008            5/2   13
 Th II     Odd    06691_3/2_1     6691.38730   0.00013            3/2   56
 Th II     Odd    06700_9/2_1     6700.18627   0.00016            9/2   63
 Th II     Odd    43744_1/2_1     43744.0904    0.0015            1/2    5
 Th II     Odd    07331_5/2_1     7331.48541   0.00013            5/2   69
 Th II     Odd    63620_9/2_1     63620.3291    0.0012   7/2,9/2,11/2    8
 Th II     Odd    37846_5/2_1     37846.1686    0.0005            5/2   20
 Th II     Odd    08378_7/2_1     8378.85915   0.00014            7/2   76
 Th II     Odd    43773_7/2_1     43773.6347    0.0007            7/2   16
 Th II     Odd    56086_9/2_1     56086.2486    0.0014            9/2   14
 Th II     Odd    63649_5/2_1     63649.8844    0.0023        3/2,5/2    3
 Th II     Odd    09202_7/2_1     9202.26506   0.00016            7/2   81
 Th II     Odd    09238_9/2_1     9238.02035   0.00017            9/2   74
 Th II     Odd   56370_11/2_1     56370.3451    0.0009           11/2    5
 Th II     Odd    09585_5/2_1     9585.40432   0.00013            5/2   79
 Th II     Odd    63830_5/2_1     63830.3917    0.0017            5/2   10
 Th II     Odd    09720_7/2_1     9720.29776   0.00014            7/2   86
 Th II     Odd   10189_11/2_1    10189.06681   0.00023           11/2   56
 Th II     Odd    49121_7/2_1     49121.9347    0.0015            7/2    6
 Th II     Odd    10572_9/2_1    10572.04139   0.00020            9/2   77
 Th II     Odd    10673_5/2_1    10673.13832   0.00018            5/2   91
 Th II     Odd    64070_9/2_1     64070.3685    0.0022   7/2,9/2,11/2    5
 Th II     Odd    11116_7/2_1    11116.58451   0.00014            7/2   89
 Th II     Odd    11576_3/2_1    11576.40136   0.00015            3/2   69
 Th II     Odd    11725_1/2_1    11725.42899   0.00015            1/2   35
 Th II     Odd    49289_5/2_1     49289.5282    0.0011            5/2    9
 Th II     Odd    12472_5/2_1    12472.17734   0.00018            5/2   84
 Th II     Odd    12485_7/2_1    12485.68373   0.00017            7/2   93
 Th II     Odd    12488_9/2_1    12488.28836   0.00015            9/2   77
 Th II     Odd    38436_3/2_1     38436.1706    0.0011            3/2   11
 Th II     Odd    12902_3/2_1    12902.37757   0.00016            3/2   71
 Th II     Odd    38493_5/2_1     38493.7674    0.0006            5/2   16
 Th II     Odd    56683_7/2_1     56683.4265    0.0013            7/2    6
 Th II     Odd   13406_13/2_1     13406.4329    0.0004           13/2   32
 Th II     Odd    13468_9/2_1    13468.96833   0.00016            9/2   70
 Th II     Odd    13818_7/2_1    13818.33810   0.00016            7/2   90
 Th II     Odd    14101_1/2_1     14101.7986    0.0003            1/2   32
 Th II     Odd    14275_9/2_1    14275.57661   0.00021            9/2   71
 Th II     Odd    38581_5/2_1     38581.6359    0.0010            5/2   16
 Th II     Odd   14484_11/2_1    14484.32431   0.00024           11/2   61
 Th II     Odd    14545_5/2_1    14545.55724   0.00016            5/2   80
 Th II     Odd    14790_7/2_1    14790.99291   0.00019            7/2   92
 Th II     Odd    15144_3/2_1    15144.73767   0.00018            3/2   66
 Th II     Odd   64301_11/2_1     64301.9141    0.0016      11/2,13/2   10
 Th II     Odd    15242_9/2_1    15242.89888   0.00022            9/2   59
 Th II     Odd    56892_5/2_1     56892.0821    0.0009            5/2    7
 Th II     Odd    15324_1/2_1     15324.2406    0.0005            1/2   33
 Th II     Odd   15349_11/2_1    15349.88002   0.00017           11/2   54
 Th II     Odd    15453_7/2_1    15453.03596   0.00018            7/2   89
 Th II     Odd    15710_3/2_1    15710.84204   0.00019            3/2   65
 Th II     Odd   64419_11/2_1      64419.412     0.004           11/2    3
 Th II     Odd    16033_5/2_1    16033.14845   0.00019            5/2   73
 Th II     Odd   16564_11/2_1     16564.6294    0.0003           11/2   49
 Th II     Odd    44650_7/2_1     44650.4900    0.0009            7/2   14
 Th II     Odd    16906_7/2_1    16906.59928   0.00021            7/2   76
 Th II     Odd    17121_3/2_1    17121.62038   0.00022            3/2   64
 Th II     Odd    17272_9/2_1    17272.25153   0.00023            9/2   77
 Th II     Odd    17460_5/2_1    17460.62698    0.0003            5/2   84
 Th II     Odd    17722_9/2_1    17722.98541   0.00022            9/2   59
 Th II     Odd    38764_7/2_1     38764.6526    0.0004            7/2   17
 Th II     Odd   17771_11/2_1    17771.06472    0.0003           11/2   51
 Th II     Odd    17837_1/2_1    17837.80261    0.0003            1/2   28
 Th II     Odd    17983_5/2_1    17983.38416   0.00020            5/2   75
 Th II     Odd    49495_9/2_1     49495.5594    0.0012            9/2   12
 Th II     Odd    18214_3/2_1    18214.42634   0.00015            3/2   47
 Th II     Odd    18568_1/2_1     18568.2655    0.0003            1/2   33
 Th II     Odd   18816_13/2_1     18816.8664    0.0004           13/2   32
 Th II     Odd    18973_7/2_1    18973.77768   0.00022            7/2   63
 Th II     Odd    19050_3/2_1    19050.82932   0.00017            3/2   51
 Th II     Odd    19248_5/2_1    19248.27026   0.00015            5/2   70
 Th II     Odd    64816_3/2_1     64816.2492    0.0021        1/2,3/2    4
 Th II     Odd    65492_5/2_1     65492.3876    0.0017        3/2,5/2    5
 Th II     Odd   19912_13/2_1     19912.3404    0.0004           13/2   32
 Th II     Odd    20080_7/2_1    20080.66858   0.00017            7/2   62
 Th II     Odd    20120_5/2_1    20120.15582   0.00023            5/2   60
 Th II     Odd    44821_5/2_1     44821.9067    0.0009            5/2   14
 Th II     Odd   20288_11/2_1     20288.5750    0.0003           11/2   37
 Th II     Odd    20310_5/2_1    20310.94225   0.00024            5/2   65
 Th II     Odd    20686_5/2_1    20686.14699   0.00019            5/2   59
 Th II     Odd    20969_7/2_1     20969.0139    0.0003            7/2   54
 Th II     Odd    20989_9/2_1    20989.80656   0.00023            9/2   66
 Th II     Odd    21131_3/2_1    21131.79959    0.0003            3/2   45
 Th II     Odd    21297_5/2_1    21297.41708   0.00017            5/2   64
 Th II     Odd    21682_7/2_1    21682.74765   0.00019            7/2   53
 Th II     Odd   22014_11/2_1     22014.8788    0.0003           11/2   49
 Th II     Odd   22028_15/2_1     22028.0114    0.0006           15/2   13
 Th II     Odd    57349_5/2_1     57349.1357    0.0024        3/2,5/2   10
 Th II     Odd    22139_9/2_1    22139.65746   0.00022            9/2   53
 Th II     Odd    22355_1/2_1     22355.2063    0.0004            1/2   23
 Th II     Odd    22513_5/2_1     22513.2927    0.0003            5/2   41
 Th II     Odd    22642_9/2_1    22642.10563   0.00025            9/2   56
 Th II     Odd    22685_7/2_1    22685.44712    0.0003            7/2   45
 Th II     Odd    57664_7/2_1      57664.860     0.018            7/2    3
 Th II     Odd    23012_3/2_1     23012.0585    0.0004            3/2   34
 Th II     Odd   23187_13/2_1     23187.0150    0.0004           13/2   26
 Th II     Odd    59172_5/2_1     59172.9427    0.0010            5/2    9
 Th II     Odd    23372_3/2_1    23372.58173   0.00016            3/2   29
 Th II     Odd    23518_7/2_1     23518.4221    0.0003            7/2   47
 Th II     Odd    23697_7/2_1     23697.6574    0.0003            7/2   42
 Th II     Odd    23730_9/2_1    23730.65419   0.00019            9/2   35
 Th II     Odd    24132_3/2_1     24132.0358    0.0003            3/2   29
 Th II     Odd   24309_11/2_1    24309.22275    0.0003           11/2   36
 Th II     Odd    59299_5/2_1      59299.137     0.008            5/2   13
 Th II     Odd    24414_3/2_1    24414.64266   0.00024            3/2   32
 Th II     Odd    24463_5/2_1    24463.79045   0.00019            5/2   45
 Th II     Odd    24757_9/2_1    24757.50727    0.0004            9/2   39
 Th II     Odd    24873_5/2_1    24873.98386   0.00014            5/2   28
 Th II     Odd    24982_7/2_1    24982.44580    0.0003            7/2   38
 Th II     Odd    25027_1/2_1     25027.0368    0.0004            1/2   10
 Th II     Odd    25188_3/2_1     25188.1211    0.0005            3/2   24
 Th II     Odd    65597_7/2_1     65597.0027    0.0015        5/2,7/2    7
 Th II     Odd    25266_1/2_1     25266.4969    0.0006            1/2   11
 Th II     Odd    39396_7/2_1     39396.5553    0.0008            7/2   16
 Th II     Odd   25414_11/2_1    25414.92113    0.0003           11/2   35
 Th II     Odd    25440_5/2_1     25440.2320    0.0003            5/2   31
 Th II     Odd    25594_1/2_1     25594.8639    0.0021            1/2    3
 Th II     Odd    25607_9/2_1     25607.1114    0.0004            9/2   32
 Th II     Odd    26424_5/2_1     26424.4720    0.0004            5/2   33
 Th II     Odd    39442_9/2_1     39442.9978    0.0004            9/2   11
 Th II     Odd    26586_3/2_1     26586.2651    0.0006            3/2   17
 Th II     Odd    26626_1/2_1     26626.4791    0.0004            1/2   11
 Th II     Odd   26647_13/2_1     26647.7976    0.0005           13/2   11
 Th II     Odd    45221_5/2_1     45221.5442    0.0008            5/2   10
 Th II     Odd   26770_11/2_1    26770.49238    0.0003           11/2   24
 Th II     Odd    26963_7/2_1     26963.9122    0.0005            7/2   22
 Th II     Odd    26965_3/2_1     26965.2040    0.0004            3/2   20
 Th II     Odd    27249_7/2_1    27249.54521    0.0003            7/2   25
 Th II     Odd    59616_3/2_1     59616.5996    0.0018            3/2   11
 Th II     Odd    27357_9/2_1     27357.3584    0.0003            9/2   35
 Th II     Odd    27403_3/2_1     27403.1659    0.0007            3/2   14
 Th II     Odd    59987_3/2_1      59987.432     0.007            3/2    5
 Th II     Odd    39861_5/2_1     39861.6411    0.0007            5/2   14
 Th II     Odd    45489_9/2_1     45489.1258    0.0007            9/2   12
 Th II     Odd    27787_9/2_1     27787.8426    0.0003            9/2   28
 Th II     Odd    59993_9/2_1      59993.669     0.005            9/2    9
 Th II     Odd    45689_7/2_1     45689.3352    0.0016            7/2    8
 Th II     Odd    40184_7/2_1     40184.1084    0.0005            7/2   16
 Th II     Odd    28243_5/2_1     28243.8130    0.0005            5/2   20
 Th II     Odd    28587_5/2_1     28587.3596    0.0005            5/2   30
 Th II     Odd    28720_3/2_1     28720.8355    0.0004            3/2   21
 Th II     Odd    45697_3/2_1     45697.7434    0.0024            3/2    9
 Th II     Odd    28923_5/2_1     28923.2044    0.0004            5/2   22
 Th II     Odd    29095_5/2_1     29095.4647    0.0004            5/2   28
 Th II     Odd    60001_7/2_1     60001.7576    0.0017        7/2,9/2    7
 Th II     Odd    60277_3/2_1     60277.9333     0.004            3/2    7
 Th II     Odd    45838_3/2_1     45838.3990    0.0011            3/2    2
 Th II     Odd    29720_3/2_1     29720.3180    0.0005            3/2   18
 Th II     Odd    29788_9/2_1     29788.4501    0.0009            9/2   16
 Th II     Odd   60396_11/2_1     60396.8079    0.0010           11/2    6
 Th II     Odd    30101_7/2_1     30101.4047    0.0007            7/2   22
 Th II     Odd   30223_15/2_1     30223.1477     0.003           15/2    4
 Th II     Odd   30310_11/2_1     30310.2078    0.0006           11/2   18
 Th II     Odd    40472_3/2_1     40472.4510    0.0008            3/2   13
 Th II     Odd    60693_9/2_1     60693.2563    0.0020        7/2,9/2    5
 Th II     Odd    46155_5/2_1     46155.5385    0.0011            5/2   13
 Th II     Odd    30564_1/2_1     30564.5737    0.0008            1/2    7
 Th II     Odd    51528_3/2_1      51528.408     0.007            3/2    3
 Th II     Odd    30956_9/2_1     30956.5675    0.0004            9/2   18
 Th II     Odd    30972_5/2_1     30972.1636    0.0004            5/2   13
 Th II     Odd    30994_7/2_1     30994.2669    0.0004            7/2   18
 Th II     Odd    60721_3/2_1     60721.8009    0.0019        3/2,5/2    4
 Th II     Odd    31353_3/2_1     31353.1265    0.0005            3/2   16
 Th II     Odd    31625_1/2_1     31625.6797    0.0007            1/2   12
 Th II     Odd    40654_5/2_1     40654.4654    0.0012            5/2   15
 Th II     Odd    40706_7/2_1     40706.8131    0.0011            7/2   10
 Th II     Odd    31800_7/2_1     31800.1933    0.0005            7/2   24
 Th II     Odd    31810_5/2_1     31810.5496    0.0004            5/2   17
 Th II     Odd   31924_11/2_1     31924.5997    0.0003           11/2   18
 Th II     Odd    31928_3/2_1     31928.7139    0.0005            3/2   18
 Th II     Odd    60729_9/2_1     60729.7452    0.0012        7/2,9/2    7
 Th II     Odd    40825_1/2_1     40825.6020    0.0014            1/2    9
 Th II     Odd    61395_7/2_1     61395.5568    0.0012            7/2    6
 Th II     Odd    32850_5/2_1     32850.0647    0.0005            5/2   18
 Th II     Odd    32957_7/2_1     32957.4308    0.0004            7/2   18
 Th II     Odd    46368_9/2_1     46368.2105    0.0007            9/2    8
 Th II     Odd    61535_7/2_1     61535.3401    0.0021        5/2,7/2    6
 Th II     Odd    33215_3/2_1     33215.4672    0.0005            3/2   14
 Th II     Odd    33354_5/2_1     33354.7862    0.0006            5/2   19
 Th II     Odd    61810_7/2_1     61810.9226    0.0016            7/2    4
 Th II     Odd    61850_5/2_1     61850.3727    0.0023            5/2    3
 Th II     Odd    46423_3/2_1     46423.7561    0.0012            3/2    9
 Th II     Odd    33843_3/2_1     33843.0382    0.0008            3/2    9
 Th II     Odd    33902_7/2_1     33902.0835    0.0005            7/2   18
 Th II     Odd    46426_1/2_1     46426.0595     0.004            1/2    4
 Th II     Odd   41447_11/2_1     41447.9614    0.0004           11/2    4
 Th II     Odd    34212_5/2_1     34212.0250    0.0004            5/2   16
 Th II     Odd    51946_5/2_1     51946.8309    0.0010            5/2    9
 Th II     Odd   61935_11/2_1     61935.7977     0.003       9/2,11/2    7
 Th II     Odd    34330_1/2_1     34330.5024    0.0008            1/2    8
 Th II     Odd    61984_9/2_1     61984.5218    0.0023            9/2    8
 Th II     Odd   61989_11/2_1     61989.7987    0.0016           11/2    8
 Th II     Odd    61994_7/2_1     61994.3927    0.0019            7/2    9
 Th II     Odd    52678_5/2_1     52678.3915    0.0020            5/2    9
 Th II     Odd    61999_7/2_1     61999.5393    0.0017            7/2    6
 Th II     Odd    34986_3/2_1     34986.6081    0.0005            3/2   16
 Th II     Odd    42112_3/2_1     42112.9415    0.0010            3/2   12
 Th II     Odd    35156_5/2_1     35156.9127    0.0005            5/2   15
 Th II     Odd   35165_13/2_1     35165.3599    0.0004           13/2    6
 Th II     Odd    35198_1/2_1     35198.9907    0.0013            1/2    8
 Th II     Odd    62116_7/2_1     62116.8380    0.0021            7/2    6
 Th II     Odd    62136_9/2_1     62136.5223    0.0019        7/2,9/2    8
 Th II     Odd    42219_5/2_1     42219.7592    0.0007            5/2   16
 Th II     Odd    62294_5/2_1     62294.0787    0.0018        3/2,5/2    4
 Th II     Odd    62405_7/2_1     62405.3733    0.0016            7/2    9
 Th II     Odd    35593_9/2_1     35593.4381    0.0005            9/2   11
 Th II     Odd    35593_7/2_1     35593.5312    0.0009            7/2   17
 Th II     Odd   35602_11/2_1     35602.4117    0.0005           11/2   12
 Th II     Odd    42319_9/2_1     42319.0163    0.0008            9/2    9
 Th II     Odd    62680_9/2_1     62680.6336     0.003       9/2,11/2    5
 Th II     Odd   47466_11/2_1     47466.2723    0.0010           11/2    4
 Th II     Odd    42418_3/2_1     42418.2282    0.0017            3/2   14
 Th II     Odd    54360_9/2_1      54360.450     0.008            9/2    6
 Th II     Odd    36193_9/2_1     36193.4362    0.0005            9/2   11
 Th II     Odd    62774_5/2_1      62774.688     0.011        3/2,5/2    4
 Th II     Odd    36390_3/2_1     36390.5180    0.0008            3/2   14
 Th II     Odd    36444_3/2_1     36444.8105    0.0007            3/2   14
 Th II     Odd    36581_3/2_1     36581.5608    0.0010            3/2   15
 Th II     Odd    36583_7/2_1     36583.8200    0.0004            7/2   18
 Th II     Odd    36687_5/2_1     36687.9875    0.0004            5/2   14
 Th II     Odd    54497_7/2_1     54497.6426    0.0022            7/2    3
 Th II     Odd    42944_7/2_1     42944.4698    0.0008            7/2   13
 Th II     Odd    54648_5/2_1     54648.2684     0.003            5/2    4
 Th II     Odd    62805_9/2_1     62805.0115    0.0018        7/2,9/2    8
 Th II     Odd    37130_1/2_1     37130.3364    0.0017            1/2    8
 Th II     Odd    62996_5/2_1     62996.2864     0.003            5/2    8
 Th II     Odd    55038_9/2_1     55038.9493    0.0011            9/2    9
 Th II     Odd    55071_7/2_1     55071.9786    0.0023            7/2    5
 Th II     Odd    65701_7/2_1     65701.5357     0.003        5/2,7/2    7
 Th II     Odd    37569_9/2_1     37569.7616    0.0006            9/2    9
 Th II     Odd    48532_1/2_1     48532.0520    0.0006            1/2    5
 Th II     Odd    37601_3/2_1     37601.7026    0.0010            3/2   14
 Th II     Odd    37607_1/2_1     37607.9884    0.0010            1/2    6
 Th II     Odd    43287_3/2_1     43287.6334    0.0009            3/2   11
 Th II     Odd    04490_5/2_1     4490.26167   0.00011            5/2   64
Th III    Even      07176_2_0     7176.10661    0.0003              2   10
Th III    Even      00063_2_0       63.26679    0.0003              2    9
Th III    Even      07875_1_0      7875.8244    0.0004              1    5
Th III    Even      09953_3_0     9953.58098    0.0003              3   12
Th III    Even      10440_2_0     10440.2372    0.0004              2    6
Th III    Even      10542_4_0    10542.89873    0.0003              4    9
Th III    Even      11961_0_0     11961.1316    0.0007              0    3
Th III    Even      15148_4_0    15148.51938   0.00023              4   10
Th III    Even      16037_2_0    16037.64127    0.0003              2    9
Th III    Even      17887_5_0    17887.40925    0.0003              5    7
Th III    Even      18863_2_0    18863.86913    0.0003              2    9
Th III    Even      18993_0_0     18993.3145    0.0017              0    1
Th III    Even      20770_6_0    20770.89593    0.0003              6    2
Th III    Even      20840_3_0    20840.48853    0.0003              3   12
Th III    Even      21783_4_0    21783.86935    0.0003              4    9
Th III    Even      25972_4_0    25972.17312    0.0003              4    9
Th III    Even      28232_2_0     28232.5024    0.0006              2    6
Th III    Even      28349_6_0    28349.96275    0.0004              6    3
Th III    Even      29299_0_0     29299.5142    0.0010              0    2
Th III    Even      30402_1_0     30402.8549    0.0006              1    4
Th III    Even      32867_2_0     32867.2744    0.0006              2    7
Th III    Even      33562_3_0     33562.3507    0.0003              3    6
Th III    Even      34996_2_0     34996.0881    0.0005              2    7
Th III    Even      38431_3_0     38431.6411    0.0007              3   10
Th III    Even      38580_4_0     38580.6005    0.0007              4    9
Th III    Even      42313_3_0     42313.0562    0.0014              3    5
Th III    Even      43701_4_0     43701.6657    0.0015              4    3
Th III    Even      43759_2_0     43759.2235    0.0019              2    3
Th III    Even      44603_1_0     44603.1019     0.003              1    2
Th III    Even      47261_4_0     47261.1025    0.0021              4    3
Th III    Even      47421_5_0      47421.940     0.003              5    1
Th III    Even      04056_3_0     4056.01548    0.0003              3    6
Th III    Even      04676_2_0     4676.43214    0.0003              2   10
Th III    Even      05090_0_0      5090.0564    0.0006              0    2
Th III    Even      05523_1_0      5523.8809    0.0003              1    8
Th III    Even      06537_4_0     6537.81726    0.0003              4    7
Th III     Odd      11276_5_1    11276.80704    0.0003              5    8
Th III     Odd      02527_3_1     2527.09550    0.0003              3   11
Th III     Odd      03181_2_1      3181.5024    0.0004              2    7
Th III     Odd      03188_4_1     3188.30107    0.0003              4   10
Th III     Odd      20710_1_1     20710.9487    0.0006              1    3
Th III     Odd      04489_5_1      4489.6410    0.0004              5    4
Th III     Odd      13208_2_1     13208.2137    0.0004              2    6
Th III     Odd      04826_3_1     4826.82620   0.00024              3   14
Th III     Odd      05060_3_1     5060.54386   0.00023              3   12
Th III     Odd      42259_0_1     42259.7128    0.0027              0    1
Th III     Odd      15453_3_1    15453.41152    0.0003              3    9
Th III     Odd      06288_2_1      6288.2212    0.0005              2    7
Th III     Odd      06310_4_1     6310.80773    0.0003              4    9
Th III     Odd      37280_2_1     37280.2302    0.0007              2    3
Th III     Odd      00000_4_1        0.00000   0.00022              4    7
Th III     Odd      07500_3_1     7500.60523    0.0003              3   12
Th III     Odd      44464_3_1     44464.9593    0.0015              3    3
Th III     Odd      07921_1_1     7921.08782    0.0003              1   11
Th III     Odd      08141_4_1     8141.74929    0.0003              4    8
Th III     Odd      08436_6_1      8436.8256    0.0005              6    3
Th III     Odd      08980_4_1     8980.55749    0.0003              4    9
Th III     Odd      44088_2_1     44088.2817    0.0020              2    2
Th III     Odd      10180_2_1    10180.76592    0.0003              2   12
Th III     Odd      39280_1_1     39280.8646    0.0010              1    5
Th III     Odd      19009_5_1    19009.90952    0.0003              5    8
Th III     Odd      10741_3_1    10741.15004    0.0003              3   15
Th III     Odd      11123_1_1     11123.1791    0.0004              1   11
Th III     Odd      11232_0_1     11232.6148    0.0006              0    4
Th III     Odd      00510_2_1      510.75823    0.0003              2   11

